Agent-guided construction of Feynman integral bases

Finding bases of Feynman integrals whose differential equations are suitable for phenomenology is a remarkably verifiable task. We exploit this to design two \emph{skills} with which Claude Opus~5.5 produces novel results autonomously, working for several days. For a two-loop five-point family (with two masses and 18 elliptic sectors) and a two-loop superfamily for the radiative jet function with a K3 sector, the agent finds bases whose differential equations are free of poles in the dimensional regulator $\varepsilon$ and at most quadratic in it, and takes the jet-function one to $\varepsilon$-factorized form.

==> anc/README.txt <==
Ancillary files: definitions of the master integrals of the two families.

  basis2l5p.m   two-loop five-point family (PL1), 232 master integrals, 36 square roots
  basis2ljet.m  radiative jet-function superfamily (fam21), 124 master integrals, 9 square roots

Each file contains one Mathematica Association, loaded with  data = Get["basis2l5p.m"]  ,
with the keys
  "Family"   loop and external momenta, momentum conservation, scalar products and the
             propagators, in the order of the indices of j[...]
  "Roots"    replacement rules defining the square roots r1, r2, ... in terms of the invariants
  "Masters"  the list of master integrals, each a combination of integrals
             j[family, a1, a2, ...] (a_i the power of the i-th propagator) with coefficients
             depending on eps (d = 4 - 2 eps), the kinematic invariants and the roots.


==> anc/basis2l5p.m <==
<|"Family" -> <|
 "LoopMomenta"          -> {k1, k2},
 "ExternalMomenta"      -> {p1, p2, p3, p4},
 "MomentumConservation" -> {p5 -> -p1 - p2 - p3 - p4},
 "ScalarProducts"       -> {p1^2 -> m12, p2^2 -> m12, p3^2 -> m22, p4^2 -> 0,
                            p1 p2 -> (s35 - s14 - s24)/2,
                            p1 p3 -> (s13 - m12 - m22)/2,
                            p1 p4 -> (s14 - m12)/2,
                            p2 p3 -> (s45 + s14 + s24 - s13 - s35 - m12)/2,
                            p2 p4 -> (s24 - m12)/2,
                            p3 p4 -> (2 m12 + m22 - s14 - s24 - s45)/2},
 "Propagators"          -> {
   <|"Type" -> "Quadratic", "Momentum" -> k1, "Mass2" -> m12|>,                   
   <|"Type" -> "Quadratic", "Momentum" -> k2, "Mass2" -> m12|>,                   
   <|"Type" -> "Quadratic", "Momentum" -> k2 + p1|>,                              
   <|"Type" -> "Quadratic", "Momentum" -> k2 + p1 + p3, "Mass2" -> m22|>,         
   <|"Type" -> "Quadratic", "Momentum" -> k2 - p2 - p4|>,                         
   <|"Type" -> "Quadratic", "Momentum" -> k1 + k2|>,                              
   <|"Type" -> "Quadratic", "Momentum" -> k1 + k2 - p2, "Mass2" -> m12|>,         
   <|"Type" -> "Quadratic", "Momentum" -> k1 + k2 - p2 - p4, "Mass2" -> m12|>,    
   <|"Type" -> "Quadratic", "Momentum" -> k1 + p1|>,                              
   <|"Type" -> "Quadratic", "Momentum" -> k2 + p2|>,                              
   <|"Type" -> "Quadratic", "Momentum" -> k1 + p3|>                               
 }
|>,
 "Roots" -> {r1 -> Sqrt[m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2], 
 r2 -> Sqrt[-((2*m12 + s14 + s24 - s35)*(2*m12 - s14 - s24 + s35))], 
 r3 -> Sqrt[s35*(-4*m12 + s35)], r4 -> Sqrt[m12*m22], 
 r5 -> Sqrt[-m12^2 + 2*m12*m22 - m22^2 + 2*m12*s13 + 2*m22*s13 - s13^2], 
 r6 -> Sqrt[-m12^2 + 2*m12*s24 - s24^2 + 2*m12*s35 + 2*s24*s35 - s35^2], 
 r7 -> Sqrt[-m22^2 + 2*m22*s13 - s13^2 + 2*m22*s24 + 2*s13*s24 - s24^2], 
 r8 -> Sqrt[-m12^2 + 2*m12*s13 - s13^2 + 2*m12*s45 + 2*s13*s45 - s45^2], 
 r9 -> Sqrt[-((m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
     (m12^2 - 2*m12*s13 + s13^2 - 2*m12*s45 - 2*s13*s45 + s45^2))], 
 r10 -> Sqrt[-4*m12^2 + 4*m12*m22 - m22^2 + 4*m12*s14 - 2*m22*s14 - s14^2 + 
     4*m12*s24 - 2*m22*s24 - 2*s14*s24 - s24^2 - 4*m12*s35 + 2*m22*s35 + 
     2*s14*s35 + 2*s24*s35 - s35^2 + 4*m12*s45 + 2*m22*s45 - 2*s14*s45 - 
     2*s24*s45 + 2*s35*s45 - s45^2]/2, 
 r11 -> Sqrt[-((2*m12 + s14 + s24 - s35)*(2*m12 - s14 - s24 + s35)*
      (4*m12^2 - 4*m12*m22 + m22^2 - 4*m12*s14 + 2*m22*s14 + s14^2 - 
       4*m12*s24 + 2*m22*s24 + 2*s14*s24 + s24^2 + 4*m12*s35 - 2*m22*s35 - 
       2*s14*s35 - 2*s24*s35 + s35^2 - 4*m12*s45 - 2*m22*s45 + 2*s14*s45 + 
       2*s24*s45 - 2*s35*s45 + s45^2))]/2, 
 r12 -> Sqrt[-((2*m12 - s14 - s24)*(2*m12 + s14 + s24))], 
 r13 -> Sqrt[(m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
    (m12^2 - 2*m12*s13 + s13^2 - 2*m12*s45 - 2*s13*s45 + s45^2)], 
 r14 -> Sqrt[m12^2 - 2*m12*s13 + s13^2 - 2*m12*s45 - 2*s13*s45 + s45^2], 
 r15 -> Sqrt[s35*(-4*m12 + s35)*(m12^2 - 2*m12*s24 + s24^2 - 2*m12*s35 - 
     2*s24*s35 + s35^2)], 
 r16 -> Sqrt[m12^2 - 2*m12*s24 + s24^2 - 2*m12*s35 - 2*s24*s35 + s35^2], 
 r17 -> Sqrt[m22^2 - 2*m22*s13 + s13^2 - 2*m22*s24 - 2*s13*s24 + s24^2], 
 r18 -> Sqrt[-((4*m22 - s35)*s35)], 
 r19 -> Sqrt[(4*m12 - s35)*(-4*m22 + s35)], r20 -> Sqrt[(4*m22 - s35)*s35], 
 r21 -> Sqrt[s35*(-4*m12*m22*s24 + m22^2*s35 - 2*m22*s13*s35 + s13^2*s35)], 
 r22 -> Sqrt[(m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
    (2*m12 + s14 + s24 - s35)*(2*m12 - s14 - s24 + s35)], r23 -> Sqrt[s35], 
 r24 -> Sqrt[-m12^2 + 4*m12*m22 - 2*m12*s13 - s13^2 + 2*m12*s14 + 2*s13*s14 - 
    s14^2 + 2*m12*s24 + 2*s13*s24 - 2*s14*s24 - s24^2 - 2*m12*s35 - 
    2*s13*s35 + 2*s14*s35 + 2*s24*s35 - s35^2 + 2*m12*s45 + 2*s13*s45 - 
    2*s14*s45 - 2*s24*s45 + 2*s35*s45 - s45^2], 
 r25 -> Sqrt[-((m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
     (2*m12 + s14 + s24 - s35)*(2*m12 - s14 - s24 + s35))], 
 r26 -> Sqrt[(2*m12 + s14 + s24 - s35)*(2*m12 - s14 - s24 + s35)], 
 r27 -> Sqrt[(m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
    (4*m12 - s35)*s35], 
 r28 -> Sqrt[(m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
    (m22^2 - 2*m22*s13 + s13^2 - 2*m22*s24 - 2*s13*s24 + s24^2)], 
 r29 -> Sqrt[-((m12 - s24)*(7*m12^3 - 2*m12^2*s14 - m12*s14^2 - m12^2*s24 - 
      4*m12*s14*s24 + s14^2*s24 - 3*m12*s24^2 + 2*s14*s24^2 + s24^3 - 
      2*m12^2*s35 + 2*m12*s14*s35 + 4*m12*s24*s35 - 2*s14*s24*s35 - 
      2*s24^2*s35 - m12*s35^2 + s24*s35^2))], r30 -> Sqrt[-m12 + s24], 
 r31 -> Sqrt[-8*m12^3*m22 + m12^2*m22^2 - 4*m12^2*m22*s13 + 4*m12^2*s13^2 + 
    4*m12^2*m22*s14 - 2*m12*m22^2*s14 + 6*m12*m22*s13*s14 - 4*m12*s13^2*s14 + 
    m22^2*s14^2 - 2*m22*s13*s14^2 + s13^2*s14^2 + 8*m12^2*m22*s24 - 
    8*m12^2*s13*s24 + 2*m12*m22*s13*s24 - 4*m12*s13^2*s24 + 
    2*m12*m22*s14*s24 + 8*m12*s13*s14*s24 - 2*m22*s13*s14*s24 + 
    2*s13^2*s14*s24 - 2*m22*s14^2*s24 - 2*s13*s14^2*s24 + 4*m12^2*s24^2 - 
    2*m12*m22*s24^2 + 8*m12*s13*s24^2 + s13^2*s24^2 - 4*m12*s14*s24^2 - 
    2*m22*s14*s24^2 - 4*s13*s14*s24^2 + s14^2*s24^2 - 4*m12*s24^3 - 
    2*s13*s24^3 + 2*s14*s24^3 + s24^4 - 2*m12^2*m22*s35 - 2*m12*m22^2*s35 + 
    4*m12^2*s13*s35 - 2*m12*m22*s14*s35 - 2*m22^2*s14*s35 - 
    2*m12*s13*s14*s35 + 2*m22*s13*s14*s35 - 4*m12^2*s24*s35 - 
    2*m12*m22*s24*s35 - 6*m12*s13*s24*s35 - 2*m22*s13*s24*s35 + 
    2*m12*s14*s24*s35 + 4*m22*s14*s24*s35 + 2*s13*s14*s24*s35 + 
    6*m12*s24^2*s35 + 2*m22*s24^2*s35 + 2*s13*s24^2*s35 - 2*s14*s24^2*s35 - 
    2*s24^3*s35 + m12^2*s35^2 + 2*m12*m22*s35^2 + m22^2*s35^2 - 
    2*m12*s24*s35^2 - 2*m22*s24*s35^2 + s24^2*s35^2 + 2*m12^2*m22*s45 - 
    4*m12^2*s13*s45 - 2*m12*m22*s14*s45 + 2*m12*s13*s14*s45 + 
    4*m12^2*s24*s45 - 2*m12*m22*s24*s45 + 6*m12*s13*s24*s45 - 
    2*m12*s14*s24*s45 + 2*m22*s14*s24*s45 - 2*s13*s14*s24*s45 - 
    6*m12*s24^2*s45 - 2*s13*s24^2*s45 + 2*s14*s24^2*s45 + 2*s24^3*s45 + 
    2*m12^2*s35*s45 + 4*m12*m22*s35*s45 + 2*m22*s14*s35*s45 - 
    2*s13*s14*s35*s45 + 4*m12*s24*s35*s45 + 2*m22*s24*s35*s45 + 
    2*s13*s24*s35*s45 - 2*s14*s24*s35*s45 - 4*s24^2*s35*s45 - 
    2*m12*s35^2*s45 - 2*m22*s35^2*s45 + 2*s24*s35^2*s45 + m12^2*s45^2 - 
    2*m12*s24*s45^2 + s24^2*s45^2 - 2*m12*s35*s45^2 - 2*s24*s35*s45^2 + 
    s35^2*s45^2], r32 -> Sqrt[8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 
    4*m12^2*s13^2 - 4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
    4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
    8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
    2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
    2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 4*m12^2*s24^2 + 
    2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
    2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
    2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
    4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
    2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
    2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
    2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
    6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
    2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
    2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
    4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
    4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
    2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
    6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 
    2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 
    2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 
    2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 
    2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
    2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - 
    s35^2*s45^2], r33 -> Sqrt[(m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 
     2*m22*s13 + s13^2)*(m12^2 - 2*m12*s24 + s24^2 - 2*m12*s35 - 2*s24*s35 + 
     s35^2)], 
 r34 -> Sqrt[-((m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + s13^2)*
     (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
      4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
      4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
      8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
      4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
      2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
      2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
      s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
      s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
      2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
      2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
      2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
      6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
      4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
      2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
      m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
      2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
      2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
      2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
      2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
      2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
      4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
      4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
      2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
      2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
      s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2))], 
 r35 -> Sqrt[s35*(-4*m22 + s35)], r36 -> Sqrt[m12 - s24]},
 "Masters" -> {
  j[PL1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0]/eps,
  j[PL1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  (eps^2*j[PL1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0] + 
           eps^2*j[PL1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 1, 0, 2, 0, 0, 2, 0, 0, -1, 0, 0] + 
           4*eps^2*m12*j[PL1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 1, 0, 0, 2, 0, 0, -1, 0, 0] + 
           4*eps^2*m12*j[PL1, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 2, 0, 0, 1, 0, 0, -1, 0, 0] + 
           4*eps^2*m12*j[PL1, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0])/eps^3,
  (s13*j[PL1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0])/(2*eps) + 
          (s13*j[PL1, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0])/eps + 
          ((m12 - m22 - s13)*(j[PL1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0] + 
             j[PL1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0] + j[PL1, 2, 0, 0, 2, 0, 1, 
              0, 0, 0, 0, 0]))/(4*eps),
  (s13*j[PL1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0])/eps + 
          ((m12 - m22 - s13)*(j[PL1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0] + 
             j[PL1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0] + j[PL1, 2, 0, 0, 2, 0, 1, 
              0, 0, 0, 0, 0]))/(2*eps),
  (r1*(j[PL1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0] + 
            j[PL1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0] + j[PL1, 2, 0, 0, 2, 0, 1, 
             0, 0, 0, 0, 0]))/eps,
  ((eps^2*m12 - eps^2*s24)*j[PL1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0] + 
           (eps^2*m12 - eps^2*s24)*j[PL1, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0] + 
           (eps^2*m12 - eps^2*s24)*j[PL1, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0])/
          eps^3,
  (-(eps^2*j[PL1, 1, -1, 0, 0, 2, 2, 0, 0, 0, 0, 0]) + 
           eps^2*j[PL1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0] + 
           eps^2*j[PL1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 1, 0, 0, 0, 2, 2, 0, -1, 0, 0, 0] + 
           (-(eps^2*m12) + eps^2*s24)*j[PL1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, -1, 0, 0, 1, 2, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, -1, 0, 0, 2, 1, 0, 0, 0, 0, 0] + 
           2*eps^2*j[PL1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 0, 0, 1, 2, 0, -1, 0, 0, 0] + 
           (-(eps^2*m12) + eps^2*s24)*j[PL1, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 0, 0, 2, 1, 0, -1, 0, 0, 0] + 
           (-(eps^2*m12) + eps^2*s24)*j[PL1, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0])/
          eps^3,
  (eps^2*m12*j[PL1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0] + 
           eps^2*m12*j[PL1, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0] + 
           eps^2*m12*j[PL1, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0])/eps^3,
  (r2*(eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0] + 
            eps^2*j[PL1, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0] + 
            eps^2*j[PL1, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0]))/eps^3,
  (-(eps^2*j[PL1, 1, -1, 2, 0, 0, 0, 2, 0, 0, 0, 0]) + 
           eps^2*j[PL1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0] - 
           eps^2*j[PL1, 1, 0, 2, 0, 0, -1, 2, 0, 0, 0, 0] + 
           2*eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0] - 
           eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 2, 0, -1, 0, 0] + 
           eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 2, 0, 0, -1, 0] + 
           (2*eps^2*m12 - eps^2*s14 - eps^2*s24 + eps^2*s35)*
            j[PL1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, -1, 1, 0, 0, 0, 2, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, -1, 2, 0, 0, 0, 1, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0] + 
           eps^2*j[PL1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 1, 0, 0, 0, 2, 0, -1, 0, 0] + 
           eps^2*j[PL1, 2, 0, 1, 0, 0, 0, 2, 0, 0, -1, 0] + 
           (2*eps^2*m12 - eps^2*s14 - eps^2*s24 + eps^2*s35)*
            j[PL1, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0] - 
           eps^2*j[PL1, 2, 0, 2, 0, 0, 0, 1, 0, -1, 0, 0] + 
           eps^2*j[PL1, 2, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0] + 
           (2*eps^2*m12 - eps^2*s14 - eps^2*s24 + eps^2*s35)*
            j[PL1, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0])/eps^3,
  m22*(j[PL1, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0] + 
           j[PL1, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0] + j[PL1, 2, 0, 0, 2, 0, 0, 
            1, 0, 0, 0, 0]),
  j[PL1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0],
  j[PL1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0],
  j[PL1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  m12*j[PL1, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
  (-(eps^2*j[PL1, 1, -1, 2, 0, 0, 0, 0, 2, 0, 0, 0]) + 
           eps^2*j[PL1, 1, 0, 2, 0, 0, -1, 0, 2, 0, 0, 0] - 
           2*eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0] + 
           eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 0, 2, -1, 0, 0] - 
           4*eps^2*m12*j[PL1, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0] - 
           eps^2*j[PL1, 2, -1, 1, 0, 0, 0, 0, 2, 0, 0, 0] - 
           eps^2*j[PL1, 2, -1, 2, 0, 0, 0, 0, 1, 0, 0, 0] + 
           eps^2*j[PL1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0] + 
           eps^2*j[PL1, 2, 0, 1, 0, 0, -1, 0, 2, 0, 0, 0] + 
           eps^2*j[PL1, 2, 0, 1, 0, 0, 0, 0, 2, -1, 0, 0] - 
           4*eps^2*m12*j[PL1, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0] + 
           eps^2*j[PL1, 2, 0, 2, 0, 0, -1, 0, 1, 0, 0, 0] + 
           eps^2*j[PL1, 2, 0, 2, 0, 0, 0, 0, 1, -1, 0, 0] - 
           4*eps^2*m12*j[PL1, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0])/eps^3,
  (r3*(eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0] + 
            eps^2*j[PL1, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0] + 
            eps^2*j[PL1, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0]))/eps^3,
  (m22*j[PL1, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0])/eps,
  (r4*(j[PL1, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0] + 
            j[PL1, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0] + j[PL1, 2, 0, 0, 2, 0, 0, 
             0, 1, 0, 0, 0]))/eps,
  (r1*(j[PL1, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0] + 
            j[PL1, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0]))/eps,
  (s35*j[PL1, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0])/eps,
  ((eps^2*m12 - eps^2*s24)*j[PL1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 
             0] + (eps^2*m12 - eps^2*s24)*j[PL1, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 
             0])/eps^3,
  ((-m12 + s24)*(j[PL1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 
             0, 0] + j[PL1, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0]))/eps,
  r5*j[PL1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0],
  ((m12 - s24 + s35)*j[PL1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0])/2 + 
          (s35*j[PL1, 2, -1, 1, 0, 2, 1, 0, 0, 0, 0, 0])/eps + 
          (m12*s35*j[PL1, 2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0])/eps,
  r6*j[PL1, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0],
  r6*(j[PL1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0] + 
           j[PL1, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0]),
  (r7*(eps*j[PL1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0] + 
            eps*j[PL1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0]))/eps,
  r7*j[PL1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0],
  ((-4*eps^2*m12^2 + eps^2*s14^2 + 2*eps^2*s14*s24 + eps^2*s24^2 - 
            2*eps^2*s14*s35 - 2*eps^2*s24*s35 + eps^2*s35^2)*
           j[PL1, 2, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0])/eps^3,
  r2*j[PL1, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0],
  (3*m12^2 - m12*m22 - 2*m12*s13 + m22*s13 - s13^2 - m12*s45 - 
            m22*s45 + s13*s45)*j[PL1, 1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0] - 
          2*m12*(-2*m12 + m22 - 2*s13 + s45)*j[PL1, 1, 2, 0, 1, 0, 0, 2, 0, 0, 
            0, 0],
  -1/2*(eps*r8*j[PL1, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0]),
  -(r9*j[PL1, 1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0]),
  eps*r10*j[PL1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0],
  -((m22*r11*j[PL1, 1, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0])/
           (2*m12 + m22 - s14 - s24 + s35 - s45)),
  (-(eps*m12*j[PL1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0]) + 
           eps*s24*j[PL1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0])/eps,
  ((m12 - s24)*(m12 + s24)*j[PL1, 1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0])/
          eps,
  (2*m12 - s14 - s24)*j[PL1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 
           0],
  (r12*s35*j[PL1, 1, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0])/eps,
  (m22 - s45)*j[PL1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  r2*j[PL1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0],
  (r13*((eps*m12*j[PL1, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0])/
             (m12 + s13 - s45) + (eps*m12*j[PL1, 2, 0, 0, 1, 0, 1, 2, 0, 0, 0, 
               0])/(m12 + s13 - s45)))/eps,
  r14*(eps*j[PL1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0] + 
           eps*j[PL1, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0]),
  r14*(-(eps*j[PL1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0]) + 
           eps*j[PL1, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0]),
  (m12 - s24)*j[PL1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0],
  ((eps^3*m12 - eps^3*s24)*j[PL1, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0])/
          eps^3,
  r15*j[PL1, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  eps*r16*j[PL1, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0],
  r17*j[PL1, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  m22*r17*j[PL1, 1, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0],
  m22*r7*j[PL1, 1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0],
  r18*j[PL1, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0],
  -((m22*r19*j[PL1, 1, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0])/eps),
  r6*j[PL1, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0],
  r17*j[PL1, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0],
  r20*j[PL1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0],
  (r16*(-(eps^3*j[PL1, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0]) - 
            (eps^3*j[PL1, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0])/2))/eps^3,
  (-1/2*(eps^2*j[PL1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0]) - 
           2*eps^2*m12*j[PL1, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0] + 
           (eps^2*j[PL1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0])/2 - 
           (eps^2*s35*j[PL1, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0])/2 + 
           2*(eps^3*m12 + eps^3*s24 - eps^3*s35)*j[PL1, 1, 0, 2, 0, 0, 1, 0, 1, 
             0, 0, 0] + eps^2*m12*j[PL1, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0] + 
           (eps^3*m12 + eps^3*s24 - eps^3*s35)*j[PL1, 2, 0, 1, 0, 0, 1, 0, 1, 
             0, 0, 0] + (-(eps^2*m12^2) + eps^2*m12*s24)*j[PL1, 2, 0, 2, 0, 0, 
             1, 0, 1, 0, 0, 0])/eps^3,
  (r16*(-2*eps^3*j[PL1, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0] - 
            2*eps^3*j[PL1, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0]))/eps^3,
  -(((m12*m22 - m22^2 + m12*s13 + m22*s13 - m12*s24 + m22*s24)*
             (-j[PL1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0] + j[PL1, 2, 0, 0, 1, 0, 
               1, 0, 1, 0, 0, 0]))/(m12 - m22)) + 
          (s13*(m12^2 - m12*m22 + m12*s13 - m12*s24 + m22*s24)*
            (-j[PL1, 1, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0] + j[PL1, 2, 0, 0, 1, 0, 
              2, 0, 1, 0, 0, 0]))/(eps*(m12 - m22)) - 
          ((-m12 + s24)*(-(m12*m22) + m12*s13 + m12*s24 + m22*s24 + s13*s24 - 
             s24^2)*(j[PL1, 1, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0] + 
             j[PL1, 2, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0]))/(2*eps*(m12 - s24)),
  r7*(j[PL1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0] + 
           j[PL1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0]),
  r7*(-j[PL1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0] + 
           j[PL1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0]),
  (r7*(-m12 + s24)*(j[PL1, 1, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0] + 
            j[PL1, 2, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0]))/eps,
  (r1*s13*(m12 - s24)*s24*j[PL1, 0, 2, 0, 1, 0, 2, 0, 1, 0, 0, 0])/
          ((m12 - m22 - s13)*(m12 + s24)),
  ((eps^2*m12^2 - 2*eps^2*m12*s24 + eps^2*s24^2)*
            j[PL1, 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 0] + 
           (eps^2*m12^2 - 2*eps^2*m12*s24 + eps^2*s24^2)*j[PL1, 0, 1, 0, 0, 2, 
             2, 0, 1, 0, 0, 0] + (eps^2*m12^2 - 2*eps^2*m12*s24 + eps^2*s24^2)*
            j[PL1, 0, 2, 0, 0, 1, 1, 0, 2, 0, 0, 0] + 
           (eps^2*m12^2 - 2*eps^2*m12*s24 + eps^2*s24^2)*j[PL1, 0, 2, 0, 0, 1, 
             2, 0, 1, 0, 0, 0])/eps^3,
  (s24*s35*j[PL1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0])/(m12 - s24),
  ((eps^3*m12 - eps^3*s24)*j[PL1, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0])/
          eps^3,
  ((-2*eps^3*m12 + eps^3*s14 + eps^3*s24)*
           j[PL1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0])/eps^3,
  (m22 - s45)*j[PL1, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  (m22 - s45)*j[PL1, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  ((eps^3*m12 - eps^3*s24)*j[PL1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0])/
          eps^3,
  (m12*(m12 - s24)^2*j[PL1, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 
            0])/(eps*(m12 + s24)),
  (r5*(eps*s35*j[PL1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0] + 
            eps*s35*j[PL1, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]))/eps,
  (r20*(eps*j[PL1, 2, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 
            eps*m12*j[PL1, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0]))/eps,
  r21*j[PL1, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0],
  -(eps*r22*j[PL1, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0]),
  eps*r5*(j[PL1, 1, 1, 1, 1, 0, 0, 2, 0, 0, -1, 0] + 
           (-2*m12 - s14 - s24 + s35)*j[PL1, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0]),
  m12*j[PL1, 1, 1, 1, 0, 1, 0, 2, 0, 0, -1, 0],
  m12^2*j[PL1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  m12^3*j[PL1, 1, 2, 1, 0, 1, 0, 2, 0, 0, 0, 0],
  m12^2*j[PL1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  m12^3*j[PL1, 1, 2, 0, 1, 1, 0, 2, 0, 0, 0, 0],
  m12*j[PL1, 1, 1, 0, 1, 1, 0, 2, 0, 0, -1, 0],
  (r23*(-2*eps*j[PL1, 1, -1, 1, 1, 1, 0, 2, 0, 0, 0, 0] + 
            2*eps*j[PL1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0] + 
            eps*j[PL1, 1, 0, 1, 1, 1, 0, 2, 0, 0, -1, 0] - 
            2*eps*s14*j[PL1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0] - 
            2*eps*s24*j[PL1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0] + 
            2*eps*s35*j[PL1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0]))/eps,
  m12^2*r23*j[PL1, 1, -1, 2, 1, 1, 0, 2, 0, 0, 0, 0],
  m12^3*r23*j[PL1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0],
  (eps^2*r24*j[PL1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/
          2,
  (eps*r25*j[PL1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/2,
  r26*(eps*m22*j[PL1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0] + 
           (eps*m12*j[PL1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/2 + 
           (eps*m22*j[PL1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/2 - 
           (eps*s13*j[PL1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/2),
  (eps*(3*m12^3 + 11*m12^2*m22 + 8*m12*m22^2 + 3*m12^2*s13 - 
             2*m12*m22*s13 - 3*m12*s13^2 + 3*m22*s13^2 - 3*s13^3 - 
             6*m12^2*s14 + 4*m12*m22*s14 + 4*m22*s13*s14 + 6*s13^2*s14 + 
             3*m12*s14^2 - 7*m22*s14^2 - 3*s13*s14^2 - 6*m12^2*s24 + 
             4*m12*m22*s24 + 4*m22*s13*s24 + 6*s13^2*s24 + 6*m12*s14*s24 - 
             14*m22*s14*s24 - 6*s13*s14*s24 + 3*m12*s24^2 - 7*m22*s24^2 - 
             3*s13*s24^2 + 6*m12^2*s35 - 4*m12*m22*s35 - 4*m22*s13*s35 - 
             6*s13^2*s35 - 6*m12*s14*s35 + 14*m22*s14*s35 + 6*s13*s14*s35 - 
             6*m12*s24*s35 + 14*m22*s24*s35 + 6*s13*s24*s35 + 3*m12*s35^2 - 
             7*m22*s35^2 - 3*s13*s35^2 - 6*m12^2*s45 - 6*m12*m22*s45 - 
             6*m22*s13*s45 + 6*s13^2*s45 + 6*m12*s14*s45 - 4*m22*s14*s45 - 
             6*s13*s14*s45 + 6*m12*s24*s45 - 4*m22*s24*s45 - 6*s13*s24*s45 - 
             6*m12*s35*s45 + 4*m22*s35*s45 + 6*s13*s35*s45 + 3*m12*s45^2 + 
             3*m22*s45^2 - 3*s13*s45^2)*j[PL1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 
             0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45) + 
          (eps*(3*m12^3 + 11*m12^2*m22 + 8*m12*m22^2 + 3*m12^2*s13 - 
             2*m12*m22*s13 - 3*m12*s13^2 + 3*m22*s13^2 - 3*s13^3 - 
             6*m12^2*s14 + 4*m12*m22*s14 + 4*m22*s13*s14 + 6*s13^2*s14 + 
             3*m12*s14^2 - 7*m22*s14^2 - 3*s13*s14^2 - 6*m12^2*s24 + 
             4*m12*m22*s24 + 4*m22*s13*s24 + 6*s13^2*s24 + 6*m12*s14*s24 - 
             14*m22*s14*s24 - 6*s13*s14*s24 + 3*m12*s24^2 - 7*m22*s24^2 - 
             3*s13*s24^2 + 6*m12^2*s35 - 4*m12*m22*s35 - 4*m22*s13*s35 - 
             6*s13^2*s35 - 6*m12*s14*s35 + 14*m22*s14*s35 + 6*s13*s14*s35 - 
             6*m12*s24*s35 + 14*m22*s24*s35 + 6*s13*s24*s35 + 3*m12*s35^2 - 
             7*m22*s35^2 - 3*s13*s35^2 - 6*m12^2*s45 - 6*m12*m22*s45 - 
             6*m22*s13*s45 + 6*s13^2*s45 + 6*m12*s14*s45 - 4*m22*s14*s45 - 
             6*s13*s14*s45 + 6*m12*s24*s45 - 4*m22*s24*s45 - 6*s13*s24*s45 - 
             6*m12*s35*s45 + 4*m22*s35*s45 + 6*s13*s35*s45 + 3*m12*s45^2 + 
             3*m22*s45^2 - 3*s13*s45^2)*j[PL1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 
             0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45) - 
          (2*eps*(3*m12^3 + 11*m12^2*m22 + 8*m12*m22^2 + 3*m12^2*s13 - 
             2*m12*m22*s13 - 3*m12*s13^2 + 3*m22*s13^2 - 3*s13^3 - 
             6*m12^2*s14 + 4*m12*m22*s14 + 4*m22*s13*s14 + 6*s13^2*s14 + 
             3*m12*s14^2 - 7*m22*s14^2 - 3*s13*s14^2 - 6*m12^2*s24 + 
             4*m12*m22*s24 + 4*m22*s13*s24 + 6*s13^2*s24 + 6*m12*s14*s24 - 
             14*m22*s14*s24 - 6*s13*s14*s24 + 3*m12*s24^2 - 7*m22*s24^2 - 
             3*s13*s24^2 + 6*m12^2*s35 - 4*m12*m22*s35 - 4*m22*s13*s35 - 
             6*s13^2*s35 - 6*m12*s14*s35 + 14*m22*s14*s35 + 6*s13*s14*s35 - 
             6*m12*s24*s35 + 14*m22*s24*s35 + 6*s13*s24*s35 + 3*m12*s35^2 - 
             7*m22*s35^2 - 3*s13*s35^2 - 6*m12^2*s45 - 6*m12*m22*s45 - 
             6*m22*s13*s45 + 6*s13^2*s45 + 6*m12*s14*s45 - 4*m22*s14*s45 - 
             6*s13*s14*s45 + 6*m12*s24*s45 - 4*m22*s24*s45 - 6*s13*s24*s45 - 
             6*m12*s35*s45 + 4*m22*s35*s45 + 6*s13*s35*s45 + 3*m12*s45^2 + 
             3*m22*s45^2 - 3*s13*s45^2)*j[PL1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0, 
             0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45) - 
          (eps*(3*m12^3 + 11*m12^2*m22 + 8*m12*m22^2 + 3*m12^2*s13 - 
             2*m12*m22*s13 - 3*m12*s13^2 + 3*m22*s13^2 - 3*s13^3 - 
             6*m12^2*s14 + 4*m12*m22*s14 + 4*m22*s13*s14 + 6*s13^2*s14 + 
             3*m12*s14^2 - 7*m22*s14^2 - 3*s13*s14^2 - 6*m12^2*s24 + 
             4*m12*m22*s24 + 4*m22*s13*s24 + 6*s13^2*s24 + 6*m12*s14*s24 - 
             14*m22*s14*s24 - 6*s13*s14*s24 + 3*m12*s24^2 - 7*m22*s24^2 - 
             3*s13*s24^2 + 6*m12^2*s35 - 4*m12*m22*s35 - 4*m22*s13*s35 - 
             6*s13^2*s35 - 6*m12*s14*s35 + 14*m22*s14*s35 + 6*s13*s14*s35 - 
             6*m12*s24*s35 + 14*m22*s24*s35 + 6*s13*s24*s35 + 3*m12*s35^2 - 
             7*m22*s35^2 - 3*s13*s35^2 - 6*m12^2*s45 - 6*m12*m22*s45 - 
             6*m22*s13*s45 + 6*s13^2*s45 + 6*m12*s14*s45 - 4*m22*s14*s45 - 
             6*s13*s14*s45 + 6*m12*s24*s45 - 4*m22*s24*s45 - 6*s13*s24*s45 - 
             6*m12*s35*s45 + 4*m22*s35*s45 + 6*s13*s35*s45 + 3*m12*s45^2 + 
             3*m22*s45^2 - 3*s13*s45^2)*j[PL1, 1, -1, 1, 1, 0, 2, 1, 0, 0, 0, 
             0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45) + 
          (2*eps*m22*(m12^2 - 4*m12*m22 + 2*m12*s13 + s13^2 - 2*m12*s14 - 
             2*s13*s14 + s14^2 - 2*m12*s24 - 2*s13*s24 + 2*s14*s24 + s24^2 + 
             2*m12*s35 + 2*s13*s35 - 2*s14*s35 - 2*s24*s35 + s35^2 - 
             2*m12*s45 - 2*s13*s45 + 2*s14*s45 + 2*s24*s45 - 2*s35*s45 + s45^2)*
            j[PL1, 1, -1, 1, 2, 0, 1, 1, 0, 0, 0, 0])/(m12^2 + m12*m22 + 
            m22*s13 - s13^2 - m12*s14 + m22*s14 + s13*s14 - m12*s24 + m22*s24 + 
            s13*s24 + m12*s35 - m22*s35 - s13*s35 - m12*s45 - m22*s45 + 
            s13*s45) + (2*eps*m22*(2*m12^2 + 2*m12*m22 - 2*m12*s13 + m12*s14 + 
             s13*s14 - s14^2 + m12*s24 + s13*s24 - 2*s14*s24 - s24^2 - 
             m12*s35 - s13*s35 + 2*s14*s35 + 2*s24*s35 - s35^2 - s14*s45 - 
             s24*s45 + s35*s45)*j[PL1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0])/
           (m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + s13*s14 - 
            m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - s13*s35 - 
            m12*s45 - m22*s45 + s13*s45) + 
          (eps*(3*m12^3 + 11*m12^2*m22 + 8*m12*m22^2 + 3*m12^2*s13 - 
             2*m12*m22*s13 - 3*m12*s13^2 + 3*m22*s13^2 - 3*s13^3 - 
             6*m12^2*s14 + 4*m12*m22*s14 + 4*m22*s13*s14 + 6*s13^2*s14 + 
             3*m12*s14^2 - 7*m22*s14^2 - 3*s13*s14^2 - 6*m12^2*s24 + 
             4*m12*m22*s24 + 4*m22*s13*s24 + 6*s13^2*s24 + 6*m12*s14*s24 - 
             14*m22*s14*s24 - 6*s13*s14*s24 + 3*m12*s24^2 - 7*m22*s24^2 - 
             3*s13*s24^2 + 6*m12^2*s35 - 4*m12*m22*s35 - 4*m22*s13*s35 - 
             6*s13^2*s35 - 6*m12*s14*s35 + 14*m22*s14*s35 + 6*s13*s14*s35 - 
             6*m12*s24*s35 + 14*m22*s24*s35 + 6*s13*s24*s35 + 3*m12*s35^2 - 
             7*m22*s35^2 - 3*s13*s35^2 - 6*m12^2*s45 - 6*m12*m22*s45 - 
             6*m22*s13*s45 + 6*s13^2*s45 + 6*m12*s14*s45 - 4*m22*s14*s45 - 
             6*s13*s14*s45 + 6*m12*s24*s45 - 4*m22*s24*s45 - 6*s13*s24*s45 - 
             6*m12*s35*s45 + 4*m22*s35*s45 + 6*s13*s35*s45 + 3*m12*s45^2 + 
             3*m22*s45^2 - 3*s13*s45^2)*j[PL1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1, 
             0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45) - 
          (2*eps*m12*(2*m12^3 + 13*m12^2*m22 + 7*m12*m22^2 + 4*m12^2*s13 + 
             2*m12*m22*s13 - m22^2*s13 - 2*m12*s13^2 + 5*m22*s13^2 - 4*s13^3 - 
             5*m12^2*s14 + 2*m12*m22*s14 + m22^2*s14 - 2*m12*s13*s14 + 
             2*m22*s13*s14 + 7*s13^2*s14 + 3*m12*s14^2 - 7*m22*s14^2 - 
             3*s13*s14^2 - 5*m12^2*s24 + 2*m12*m22*s24 + m22^2*s24 - 
             2*m12*s13*s24 + 2*m22*s13*s24 + 7*s13^2*s24 + 6*m12*s14*s24 - 
             14*m22*s14*s24 - 6*s13*s14*s24 + 3*m12*s24^2 - 7*m22*s24^2 - 
             3*s13*s24^2 + 5*m12^2*s35 - 2*m12*m22*s35 - m22^2*s35 + 
             2*m12*s13*s35 - 2*m22*s13*s35 - 7*s13^2*s35 - 6*m12*s14*s35 + 
             14*m22*s14*s35 + 6*s13*s14*s35 - 6*m12*s24*s35 + 14*m22*s24*s35 + 
             6*s13*s24*s35 + 3*m12*s35^2 - 7*m22*s35^2 - 3*s13*s35^2 - 
             5*m12^2*s45 - 8*m12*m22*s45 + m22^2*s45 - 2*m12*s13*s45 - 
             8*m22*s13*s45 + 7*s13^2*s45 + 6*m12*s14*s45 - 4*m22*s14*s45 - 
             6*s13*s14*s45 + 6*m12*s24*s45 - 4*m22*s24*s45 - 6*s13*s24*s45 - 
             6*m12*s35*s45 + 4*m22*s35*s45 + 6*s13*s35*s45 + 3*m12*s45^2 + 
             3*m22*s45^2 - 3*s13*s45^2)*j[PL1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 
             0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45) - 
          (4*eps*m22^2*(2*m12 + s14 + s24 - s35)*(2*m12 - s14 - s24 + s35)*
            j[PL1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0])/(m12^2 + m12*m22 + 
            m22*s13 - s13^2 - m12*s14 + m22*s14 + s13*s14 - m12*s24 + m22*s24 + 
            s13*s24 + m12*s35 - m22*s35 - s13*s35 - m12*s45 - m22*s45 + 
            s13*s45) + (eps*(6*m12^4 + 14*m12^3*m22 + 8*m12^2*m22^2 + 
             6*m12^3*s13 + 4*m12^2*m22*s13 - 6*m12^2*s13^2 + 6*m12*m22*s13^2 - 
             6*m12*s13^3 - 11*m12^3*s14 + 6*m12^2*m22*s14 + m12*m22^2*s14 - 
             m12^2*s13*s14 + 4*m12*m22*s13*s14 + m22^2*s13*s14 + 
             11*m12*s13^2*s14 - 2*m22*s13^2*s14 + s13^3*s14 + 5*m12^2*s14^2 - 
             10*m12*m22*s14^2 + m22^2*s14^2 - 4*m12*s13*s14^2 - s13^2*s14^2 - 
             11*m12^3*s24 + 6*m12^2*m22*s24 + m12*m22^2*s24 - m12^2*s13*s24 + 
             4*m12*m22*s13*s24 + m22^2*s13*s24 + 11*m12*s13^2*s24 - 
             2*m22*s13^2*s24 + s13^3*s24 + 10*m12^2*s14*s24 - 
             20*m12*m22*s14*s24 + 2*m22^2*s14*s24 - 8*m12*s13*s14*s24 - 
             2*s13^2*s14*s24 + 5*m12^2*s24^2 - 10*m12*m22*s24^2 + m22^2*s24^2 - 
             4*m12*s13*s24^2 - s13^2*s24^2 + 11*m12^3*s35 - 6*m12^2*m22*s35 - 
             m12*m22^2*s35 + m12^2*s13*s35 - 4*m12*m22*s13*s35 - 
             m22^2*s13*s35 - 11*m12*s13^2*s35 + 2*m22*s13^2*s35 - s13^3*s35 - 
             10*m12^2*s14*s35 + 20*m12*m22*s14*s35 - 2*m22^2*s14*s35 + 
             8*m12*s13*s14*s35 + 2*s13^2*s14*s35 - 10*m12^2*s24*s35 + 
             20*m12*m22*s24*s35 - 2*m22^2*s24*s35 + 8*m12*s13*s24*s35 + 
             2*s13^2*s24*s35 + 5*m12^2*s35^2 - 10*m12*m22*s35^2 + m22^2*s35^2 - 
             4*m12*s13*s35^2 - s13^2*s35^2 - 12*m12^3*s45 - 12*m12^2*m22*s45 - 
             12*m12*m22*s13*s45 + 12*m12*s13^2*s45 + 11*m12^2*s14*s45 - 
             6*m12*m22*s14*s45 - m22^2*s14*s45 - 10*m12*s13*s14*s45 + 
             2*m22*s13*s14*s45 - s13^2*s14*s45 + 11*m12^2*s24*s45 - 
             6*m12*m22*s24*s45 - m22^2*s24*s45 - 10*m12*s13*s24*s45 + 
             2*m22*s13*s24*s45 - s13^2*s24*s45 - 11*m12^2*s35*s45 + 
             6*m12*m22*s35*s45 + m22^2*s35*s45 + 10*m12*s13*s35*s45 - 
             2*m22*s13*s35*s45 + s13^2*s35*s45 + 6*m12^2*s45^2 + 
             6*m12*m22*s45^2 - 6*m12*s13*s45^2)*j[PL1, 2, 0, 1, 1, 0, 1, 1, 0, 
             0, 0, 0])/(m12^2 + m12*m22 + m22*s13 - s13^2 - m12*s14 + m22*s14 + 
            s13*s14 - m12*s24 + m22*s24 + s13*s24 + m12*s35 - m22*s35 - 
            s13*s35 - m12*s45 - m22*s45 + s13*s45),
  (eps*r5*(2*m12*j[PL1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0] + 
            (s14 + s24 - s35)*j[PL1, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0]))/4,
  m12*j[PL1, 2, -1, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  m12^3*j[PL1, 3, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  eps*m12*j[PL1, 1, 0, 2, 0, 1, 1, 1, 0, 0, -1, 0],
  j[PL1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0],
  m12^2*j[PL1, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0],
  -2*eps*j[PL1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0] - 
          2*eps*j[PL1, 1, -1, 1, 0, 1, 1, 2, 0, 0, 0, 0] + 
          2*eps*j[PL1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0] + 
          2*eps*j[PL1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0] - 
          eps*j[PL1, 1, 0, 1, 0, 1, 1, 2, -1, 0, 0, 0] + 
          2*eps*j[PL1, 1, 0, 1, 0, 1, 1, 2, 0, -1, 0, 0] - 
          7*eps*m12*j[PL1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0] + 
          2*eps*s35*j[PL1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0],
  eps*j[PL1, 1, 0, 1, 0, 1, 1, 2, -1, 0, 0, 0] + 
          eps*m12*j[PL1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0],
  eps*j[PL1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  m12^3*j[PL1, 3, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  eps*m12*j[PL1, 1, 0, 0, 2, 1, 1, 1, 0, 0, -1, 0],
  m12^2*j[PL1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0],
  m12^2*j[PL1, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0],
  m12^2*j[PL1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0],
  -(r27*j[PL1, 1, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0]),
  r5*(2*j[PL1, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0] - 
           j[PL1, 1, 1, 1, 1, -1, 0, 0, 2, 0, 0, 0] + 
           s35*j[PL1, 1, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0]),
  r1*s35*j[PL1, 0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0],
  eps^2*r16*j[PL1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0],
  (-2*(eps^2*m12^2 - eps^2*m12*s24)*j[PL1, 1, 0, 2, 0, 0, 1, 0, 2, 
             0, 0, 0] + 4*(eps^4*m12 + eps^4*s24 - eps^4*s35)*
            j[PL1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0] + 
           2*(eps^2*m12^2 - eps^2*m12*s24)*j[PL1, 1, 1, 2, 0, -1, 1, 0, 2, 0, 
             0, 0] - 2*(eps^2*m12^2*s35 - eps^2*m12*s24*s35)*
            j[PL1, 1, 1, 2, 0, 0, 1, 0, 2, 0, 0, 0])/eps^2,
  -1/4*(eps^2*r17*j[PL1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0]),
  (eps*r28*j[PL1, 1, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0])/4,
  eps*((eps*(m22 - s13 - s24)*j[PL1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
               0])/2 - ((m12^2 - 2*m12*m22 + m22^2 - 2*m12*s13 - 2*m22*s13 + 
               s13^2)*(m22 - s13 - s24)*j[PL1, 1, 1, 0, 2, 0, 1, 0, 1, 0, 0, 
               0])/(4*(m12 - m22 + s13))) - 
          (s13*(-(eps*m12^2*j[PL1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0]) + 
             eps*m12*s24*j[PL1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0]))/
           (2*eps*(m12 - m22 + s13)),
  eps*m12*j[PL1, 1, 0, 1, 1, 0, 1, 
           0, 1, 0, 0, 0],
  m12^3*j[PL1, 1, 0, 1, 1, 0, 2, 0, 2, 0, 0, 
           0],
  eps*m12*j[PL1, 1, -1, 1, 2, 0, 1, 0, 1, 0, 0, 0],
  m12^2*j[PL1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0],
  m12^2*j[PL1, 1, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0],
  m12^2*j[PL1, 1, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0],
  m12^2*j[PL1, 2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  s24*j[PL1, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0] + 
          s24*j[PL1, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0] - 
          s24*j[PL1, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0] - 
          s24*j[PL1, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0] + 
          s24*j[PL1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 
          2*m12*s24*j[PL1, 1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0] + 
          2*m12*s24*j[PL1, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0],
  (eps^2*r16*j[PL1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
            0])/4,
  -1/4*(eps*r16*(m12 - s24)*j[PL1, 1, 0, 1, 0, 1, 2, 0, 
            1, 0, 0, 0]),
  (eps^2*(m12 - s24 - s35)*j[PL1, 1, 0, 1, 0, 1, 
             1, 0, 1, 0, 0, 0])/2 - (eps*(m12 - s24)^2*(m12 - s24 - s35)*
            j[PL1, 1, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0])/(4*(m12 + s24)) - 
          (m12*s24*s35*j[PL1, 2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0])/
           (2*(m12 + s24)),
  r6*s24*j[PL1, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 
           0],
  r17*s24*j[PL1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0],
  r20*s24*j[PL1, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0],
  (eps^2*m12*j[PL1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] - 
           eps^2*s14*j[PL1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0])/eps,
  m12^2*j[PL1, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  m12^3*j[PL1, 2, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0],
  m12^2*j[PL1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0],
  eps*j[PL1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  m12^3*j[PL1, 2, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  m12^2*j[PL1, 2, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  j[PL1, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0],
  j[PL1, 1, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0],
  (-2*eps^2*m12*j[PL1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
           eps^2*m22*j[PL1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
           eps^2*s14*j[PL1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
           eps^2*s24*j[PL1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 
           eps^2*s45*j[PL1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0])/eps,
  j[PL1, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0],
  j[PL1, 2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  m12^3*j[PL1, 2, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0],
  ((-(eps^4*m12) + eps^4*s24)*j[PL1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
            0])/eps^3,
  eps*(2*m12 - s14 - s24)*j[PL1, 1, 0, 1, 0, 1, 0, 
           1, 1, 0, 0, 0],
  ((-(eps^3*m12) + eps^3*s24)*
            j[PL1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
           (-(eps^3*m12) + eps^3*s24)*j[PL1, 2, -1, 1, 0, 0, 1, 1, 1, 0, 0, 
             0] - 2*(eps^3*m12 - eps^3*s24)*j[PL1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 
             0, 0] + (eps^3*m12 - eps^3*s24)*j[PL1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 
             0, 0] + (-(eps^3*m12) + eps^3*s24)*j[PL1, 2, 0, 1, 0, 0, 1, 1, 0, 
             0, 0, 0] + (eps^3*m12 - eps^3*s24)*j[PL1, 2, 0, 1, 0, 0, 1, 1, 1, 
             -1, 0, 0] - 3*(eps^3*m12^2 - eps^3*m12*s24)*j[PL1, 2, 0, 1, 0, 0, 
             1, 1, 1, 0, 0, 0])/eps^3,
  (r2*(((eps^3*m12 - eps^3*s24)*j[PL1, 1, -1, 2, 0, 0, 1, 1, 1, 0, 
               0, 0])/(m12 - s24 + s35) - (2*(eps^3*m12 - eps^3*s24)*
              j[PL1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0])/(m12 - s24 + s35) + 
            ((-(eps^3*m12) + eps^3*s24)*j[PL1, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 
               0])/(m12 - s24 + s35) + ((eps^3*m12 - eps^3*s24)*
              j[PL1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0])/(m12 - s24 + s35) + 
            ((-(eps^3*m12) + eps^3*s24)*j[PL1, 1, 0, 2, 0, 0, 1, 1, 1, -1, 0, 
               0])/(m12 - s24 + s35) + ((5*eps^3*m12^2 - 6*eps^3*m12*s24 + 
               eps^3*s24^2 + eps^3*m12*s35 - eps^3*s24*s35)*j[PL1, 1, 0, 2, 0, 
               0, 1, 1, 1, 0, 0, 0])/(m12 - s24 + s35) + 
            ((-(eps^3*m12) + eps^3*s24)*j[PL1, 2, -1, 1, 0, 0, 1, 1, 1, 0, 0, 
               0])/(m12 - s24 + s35) - (2*(eps^3*m12 - eps^3*s24)*
              j[PL1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0])/(m12 - s24 + s35) + 
            ((eps^3*m12 - eps^3*s24)*j[PL1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0])/
             (m12 - s24 + s35) + ((-(eps^3*m12) + eps^3*s24)*j[PL1, 2, 0, 1, 0, 
               0, 1, 1, 0, 0, 0, 0])/(m12 - s24 + s35) + 
            ((eps^3*m12 - eps^3*s24)*j[PL1, 2, 0, 1, 0, 0, 1, 1, 1, -1, 0, 0])/
             (m12 - s24 + s35) + ((-(eps^3*m12^2) + eps^3*s24^2 + 
               eps^3*m12*s35 - eps^3*s24*s35)*j[PL1, 2, 0, 1, 0, 0, 1, 1, 1, 0, 
               0, 0])/(m12 - s24 + s35)))/eps^3,
  r29*j[PL1, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0],
  m12*r30*j[PL1, 1, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0],
  m12*r30*j[PL1, 1, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0],
  r30*j[PL1, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0],
  r30*j[PL1, 2, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0],
  (r1*s13*(m12 - s24)*j[PL1, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0])/
          (m12 - m22 - s13),
  ((eps^3*m12^2 - 2*eps^3*m12*s24 + eps^3*s24^2)*j[PL1, 0, 1, 0, 0, 2, 
             1, 1, 1, 0, 0, 0] + (eps^3*m12^2 - 2*eps^3*m12*s24 + eps^3*s24^2)*
            j[PL1, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps^3,
  (m12 - s24)*s35*j[PL1, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0],
  (eps*r31*j[PL1, 1, 1, 1, 1, 1, 0, 2, 0, 0, -2, 0])/m12,
  eps*r31*j[PL1, 1, 1, 1, 1, 1, 0, 2, 0, 0, -1, 0],
  eps*m12*r31*j[PL1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0],
  (eps*r32*j[PL1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0])/
          (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
           4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
           4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
           8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
           4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
           2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
           2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
           8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 
           4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 
           2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
           4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
           2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
           2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
           2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
           6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 
           2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - 
           m22^2*s35^2 + 2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
           2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
           2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
           6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
           2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
           2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
           4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
           4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
           2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
           2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
           s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2),
  eps^2*r32*(j[PL1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0]/
            (-8*m12^3*m22 + m12^2*m22^2 - 4*m12^2*m22*s13 + 4*m12^2*s13^2 + 
             4*m12^2*m22*s14 - 2*m12*m22^2*s14 + 6*m12*m22*s13*s14 - 
             4*m12*s13^2*s14 + m22^2*s14^2 - 2*m22*s13*s14^2 + s13^2*s14^2 + 
             8*m12^2*m22*s24 - 8*m12^2*s13*s24 + 2*m12*m22*s13*s24 - 
             4*m12*s13^2*s24 + 2*m12*m22*s14*s24 + 8*m12*s13*s14*s24 - 
             2*m22*s13*s14*s24 + 2*s13^2*s14*s24 - 2*m22*s14^2*s24 - 
             2*s13*s14^2*s24 + 4*m12^2*s24^2 - 2*m12*m22*s24^2 + 
             8*m12*s13*s24^2 + s13^2*s24^2 - 4*m12*s14*s24^2 - 
             2*m22*s14*s24^2 - 4*s13*s14*s24^2 + s14^2*s24^2 - 4*m12*s24^3 - 
             2*s13*s24^3 + 2*s14*s24^3 + s24^4 - 2*m12^2*m22*s35 - 
             2*m12*m22^2*s35 + 4*m12^2*s13*s35 - 2*m12*m22*s14*s35 - 
             2*m22^2*s14*s35 - 2*m12*s13*s14*s35 + 2*m22*s13*s14*s35 - 
             4*m12^2*s24*s35 - 2*m12*m22*s24*s35 - 6*m12*s13*s24*s35 - 
             2*m22*s13*s24*s35 + 2*m12*s14*s24*s35 + 4*m22*s14*s24*s35 + 
             2*s13*s14*s24*s35 + 6*m12*s24^2*s35 + 2*m22*s24^2*s35 + 
             2*s13*s24^2*s35 - 2*s14*s24^2*s35 - 2*s24^3*s35 + m12^2*s35^2 + 
             2*m12*m22*s35^2 + m22^2*s35^2 - 2*m12*s24*s35^2 - 
             2*m22*s24*s35^2 + s24^2*s35^2 + 2*m12^2*m22*s45 - 
             4*m12^2*s13*s45 - 2*m12*m22*s14*s45 + 2*m12*s13*s14*s45 + 
             4*m12^2*s24*s45 - 2*m12*m22*s24*s45 + 6*m12*s13*s24*s45 - 
             2*m12*s14*s24*s45 + 2*m22*s14*s24*s45 - 2*s13*s14*s24*s45 - 
             6*m12*s24^2*s45 - 2*s13*s24^2*s45 + 2*s14*s24^2*s45 + 
             2*s24^3*s45 + 2*m12^2*s35*s45 + 4*m12*m22*s35*s45 + 
             2*m22*s14*s35*s45 - 2*s13*s14*s35*s45 + 4*m12*s24*s35*s45 + 
             2*m22*s24*s35*s45 + 2*s13*s24*s35*s45 - 2*s14*s24*s35*s45 - 
             4*s24^2*s35*s45 - 2*m12*s35^2*s45 - 2*m22*s35^2*s45 + 
             2*s24*s35^2*s45 + m12^2*s45^2 - 2*m12*s24*s45^2 + s24^2*s45^2 - 
             2*m12*s35*s45^2 - 2*s24*s35*s45^2 + s35^2*s45^2) + 
           (2*j[PL1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0])/(8*m12^3*m22 - 
             m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
             2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
             m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2) + 
           (m12*j[PL1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0])/(8*m12^3*m22 - 
             m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
             2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
             m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2)),
  eps^2*r32*((-2*j[PL1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/
            (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
             4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
             4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
             8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
             4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
             2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
             2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
             8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
             2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
             2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
             2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
             2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
             4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
             2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
             2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
             2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
             2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
             2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
             4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
             4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
             2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
             6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
             2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
             2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
             2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
             4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
             2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
             2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2) + 
           (2*j[PL1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0])/(8*m12^3*m22 - 
             m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
             2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
             m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2) + j[PL1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
             -1, 0]/(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 
             4*m12^2*s13^2 - 4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 
             6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - m22^2*s14^2 + 
             2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2) - (2*(s14 + s24 - s35)*
             j[PL1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0])/(8*m12^3*m22 - 
             m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
             2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
             m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2)),
  (eps*r32*j[PL1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0])/
          (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
           4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
           4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
           8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
           4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
           2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
           2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
           8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 
           4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 
           2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
           4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
           2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
           2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
           2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
           6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 
           2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - 
           m22^2*s35^2 + 2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
           2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
           2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
           6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
           2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
           2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
           4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
           4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
           2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
           2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
           s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2),
  eps*r32*j[PL1, 1, 0, 1, 2, 1, 1, 1, 0, 0, -1, 0],
  eps*m12*r32*j[PL1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0],
  (eps*r32*j[PL1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0])/
          (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
           4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
           4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
           8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
           4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
           2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
           2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
           8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 
           4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 
           2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
           4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
           2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
           2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
           2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
           6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 
           2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - 
           m22^2*s35^2 + 2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
           2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
           2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
           6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
           2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
           2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
           4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
           4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
           2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
           2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
           s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2),
  (r5*(-2*eps^2*j[PL1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0] + 
            eps^2*j[PL1, 1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0] - 
            eps^2*s35*j[PL1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0]))/eps,
  eps*r33*j[PL1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0],
  (eps*r6*(m12 - s24)*j[PL1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/2,
  eps*r17*(m12 - s24)*j[PL1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0],
  r20*(eps^2*j[PL1, 1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
     2*eps^2*j[PL1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
     eps^2*(m12 - s24)*j[PL1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/eps,
  r7*((eps*(4*m22 - s35)*s35*j[PL1, -1, -1, 1, 1, 1, 1, 0, 3, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, -1, -1, 1, 1, 1, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, -1, -1, 1, 1, 1, 3, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, -1, 0, 0, 1, 1, 1, 0, 3, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, -1, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, -1, 0, 0, 1, 1, 3, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, -1, 0, 1, 1, 1, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, -1, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, -1, 0, 1, 1, 1, 3, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - 
     (eps*(4*m22 - s35)*s35*j[PL1, 0, -2, 1, 1, 1, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, 0, -2, 1, 1, 1, 3, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (2*eps*(4*m22 - s35)*s35*j[PL1, 0, -1, 0, 1, 1, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (4*eps*(4*m22 - s35)*s35*j[PL1, 0, -1, 0, 1, 1, 3, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, 0, -1, 1, 1, 0, 1, 0, 3, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (eps*(4*m22 - s35)*s35*j[PL1, 0, -1, 1, 1, 0, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (eps*(4*m22 - s35)*s35*j[PL1, 0, -1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) - 
     (4*eps*m12*(4*m22 - s35)*s35*j[PL1, 0, -1, 1, 1, 1, 1, 0, 3, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (eps*(4*m22 - s35)*s35*j[PL1, 0, -1, 1, 1, 1, 2, 0, 1, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) - 
     (eps*s35*(6*m12*m22 + 2*m22*s24 - m12*s35 - m22*s35 - s13*s35)*
       j[PL1, 0, -1, 1, 1, 1, 2, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (2*eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 0, -1, 1, 1, 1, 3, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (4*eps*(4*m22 - s35)*s35*j[PL1, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (2*eps*(4*m22 - s35)*s35*j[PL1, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (8*eps*m12*(4*m22 - s35)*s35*j[PL1, 0, 0, 0, 1, 1, 1, 0, 3, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (4*eps*m12*(4*m22 - s35)*s35*j[PL1, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (2*eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 0, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + (eps*(m12 - 2*m22 - 2*s13 + s24)*s35^2*
       j[PL1, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) - 
     (4*eps*m12*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 0, 0, 1, 1, 1, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + (eps*(m12 - 2*m22 - 2*s13 + s24)*s35^2*
       j[PL1, 0, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) + 
     (eps*s35*(-6*m12^3*m22 - 6*m12^2*m22*s24 + 14*m12*m22*s24^2 - 
        2*m22*s24^3 + 4*m12^3*s35 - 5*m12^2*m22*s35 - 5*m12^2*s13*s35 + 
        5*m12^2*s24*s35 - 2*m12*m22*s24*s35 - 2*m12*s13*s24*s35 - 
        2*m12*s24^2*s35 - m22*s24^2*s35 - s13*s24^2*s35 + s24^3*s35)*
       j[PL1, 0, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0])/
      (2*(m12 + s24)*(2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35)) + 
     (eps*(m12 - s24)^2*s35*j[PL1, 0, 0, 1, 1, 1, 3, 0, 1, 0, 0, 0])/
      (m12 + s24) + (eps*(4*m22 - s35)*s35*j[PL1, 1, -3, 1, 1, 1, 3, 0, 1, 0, 
        0, 0])/(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, 1, -2, 0, 1, 1, 3, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, 1, -2, 1, 1, 0, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (eps*(4*m22 - s35)*s35*j[PL1, 1, -2, 1, 1, 1, 2, 0, 1, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) + 
     (2*eps*m12*(4*m22 - s35)*s35*j[PL1, 1, -2, 1, 1, 1, 2, 0, 2, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 1, -2, 1, 1, 1, 3, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - 
     (2*eps*(4*m22 - s35)*s35*j[PL1, 1, -1, 0, 1, 0, 2, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, 1, -1, 0, 1, 1, 2, 0, 1, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (4*eps*m12*(4*m22 - s35)*s35*j[PL1, 1, -1, 0, 1, 1, 2, 0, 2, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, 1, -1, 1, 1, -1, 1, 0, 3, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (eps*(4*m22 - s35)*s35*j[PL1, 1, -1, 1, 1, 0, 1, 0, 2, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) + 
     (4*eps*m12*(4*m22 - s35)*s35*j[PL1, 1, -1, 1, 1, 0, 1, 0, 3, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 1, -1, 1, 1, 0, 2, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (2*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 1, -1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (4*eps*m12^2*(4*m22 - s35)*s35*
       j[PL1, 1, -1, 1, 1, 1, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (eps*(m12 + s24)*s35*(-4*m22 + s35)*
       j[PL1, 1, -1, 1, 1, 1, 2, 0, 1, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) + 
     (2*eps*m12*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 1, -1, 1, 1, 1, 2, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - 
     (eps*(m12 - s24)^2*s35*j[PL1, 1, -1, 1, 1, 1, 3, 0, 1, 0, 0, 0])/
      (m12 + s24) - (2*eps*(4*m22 - s35)*s35*j[PL1, 1, 0, 0, 1, -1, 1, 0, 3, 0, 
        0, 0])/(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) + 
     (eps*(4*m22 - s35)*s35*j[PL1, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0])/
      (-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35) - 
     (8*eps*m12*(4*m22 - s35)*s35*j[PL1, 1, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (4*eps*m12*(4*m22 - s35)*s35*j[PL1, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (8*eps*m12^2*(4*m22 - s35)*s35*j[PL1, 1, 0, 0, 1, 1, 1, 0, 3, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (2*eps*m12*(4*m22 - s35)*s35*j[PL1, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (eps*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 1, 0, 1, 1, -1, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + (eps*(m12 - s24)*s35*(-4*m22 + s35)*
       j[PL1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0])/
      (2*(-2*m12*m22 + 2*m22*s24 + m22*s35 + s13*s35 - s24*s35)) + 
     (4*eps*m12*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 1, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - 
     (eps*(m12 - s24)^2*s35*j[PL1, 1, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0])/
      (2*(m12 + s24)) + (eps*m12*s35*(-6*m12*m22 + 6*m22*s24 + 2*m12*s35 - 
        m22*s35 - s13*s35 - s24*s35)*j[PL1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (4*eps*m12^2*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 1, 0, 1, 1, 1, 1, 0, 3, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (eps*m12*s35*(-4*m12*m22*s24 + 4*m22*s24^2 + m12^2*s35 - 2*m12*m22*s35 - 
        2*m12*s13*s35 + 2*m12*s24*s35 - s24^2*s35)*j[PL1, 1, 0, 1, 1, 1, 2, 0, 
        1, 0, 0, 0])/((m12 + s24)*(2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + 
        s24*s35)) + (eps*m12*(m12 - s24)^2*s35*j[PL1, 1, 0, 1, 1, 1, 2, 0, 2, 
        0, 0, 0])/(m12 + s24) + (2*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 2, -2, 1, 1, 1, 2, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (4*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 2, -1, 0, 1, 1, 2, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + (2*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 2, -1, 1, 1, 0, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (2*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 2, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (4*eps*m12^2*(4*m22 - s35)*s35*
       j[PL1, 2, -1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (2*eps*m12*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 2, -1, 1, 1, 1, 2, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) - (4*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 2, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + (4*eps*m12*(4*m22 - s35)*s35*
       j[PL1, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + (8*eps*m12^2*(4*m22 - s35)*s35*
       j[PL1, 2, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (2*eps*m12*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 2, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (eps*m12*s35*(-6*m12*m22 + 6*m22*s24 + 2*m12*s35 - m22*s35 - s13*s35 - 
        s24*s35)*j[PL1, 2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (4*eps*m12^2*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 2, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35) + 
     (eps*m12*(m12 - s24)^2*s35*j[PL1, 2, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0])/
      (m12 + s24) - (4*eps*m12^2*(4*m22 - s35)*s35*j[PL1, 3, -1, 1, 1, 1, 1, 0, 
        1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) + 
     (8*eps*m12^2*(4*m22 - s35)*s35*j[PL1, 3, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0])/
      (2*m12*m22 - 2*m22*s24 - m22*s35 - s13*s35 + s24*s35) - 
     (4*eps*m12^2*s35*(2*m12*m22 - 2*m22*s24 - m12*s35 + m22*s35 + s13*s35)*
       j[PL1, 3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/(2*m12*m22 - 2*m22*s24 - 
       m22*s35 - s13*s35 + s24*s35))/eps,
  r7*(-(eps*(m12 - s24)*s35*j[PL1, 1, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0]))/eps,
  r1*s24*s35*j[PL1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0],
  (eps*r5*(2*m12 - s14 - s24)*j[PL1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
            0])/8,
  r32*(-1/4*(eps^2*(4*m12^3 - m12^2*m22 + m12*m22^2 + 
               2*m12^2*s13 - m12*m22*s13 + 2*m12*s13^2 - 2*m12^2*s14 + 
               m12*m22*s14 + m22^2*s14 - 5*m12*s13*s14 - s13^2*s14 + 
               2*s13*s14^2 - 4*m12^2*s24 + 2*m12*m22*s24 - 3*m12*s13*s24 + 
               m22*s13*s24 - s13^2*s24 + m12*s14*s24 - m22*s14*s24 + 
               3*s13*s14*s24 + m12*s24^2 - m22*s24^2 + s13*s24^2 + m12^2*s35 - 
               m22^2*s35 + 3*m12*s13*s35 + m22*s13*s35 - 2*s13*s14*s35 - 
               m12*s24*s35 + m22*s24*s35 - s13*s24*s35 - 5*m12^2*s45 - 
               m12*m22*s45 - 3*m12*s13*s45 + 2*m12*s14*s45 - 2*m22*s14*s45 + 
               2*s13*s14*s45 + 3*m12*s24*s45 - m22*s24*s45 + s13*s24*s45 - 
               m12*s35*s45 + m22*s35*s45 - s13*s35*s45 + 2*m12*s45^2)*
              j[PL1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0])/(8*m12^3*m22 - 
              m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
              2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
              m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
              8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
              2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
              2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
              4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
              4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
              s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
              2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
              2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
              2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
              6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
              4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
              2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
              2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
              2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
              2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
              2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
              6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
              2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
              2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
              4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
              4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
              2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
              2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
              2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
              2*s24*s35*s45^2 - s35^2*s45^2) + 
           (eps^2*(4*m12^3 - m12^2*m22 + m12*m22^2 + 2*m12^2*s13 - 
              m12*m22*s13 + 2*m12*s13^2 - 2*m12^2*s14 + m12*m22*s14 + 
              m22^2*s14 - 5*m12*s13*s14 - s13^2*s14 + 2*s13*s14^2 - 
              4*m12^2*s24 + 2*m12*m22*s24 - 3*m12*s13*s24 + m22*s13*s24 - 
              s13^2*s24 + m12*s14*s24 - m22*s14*s24 + 3*s13*s14*s24 + 
              m12*s24^2 - m22*s24^2 + s13*s24^2 + m12^2*s35 - m22^2*s35 + 
              3*m12*s13*s35 + m22*s13*s35 - 2*s13*s14*s35 - m12*s24*s35 + 
              m22*s24*s35 - s13*s24*s35 - 5*m12^2*s45 - m12*m22*s45 - 
              3*m12*s13*s45 + 2*m12*s14*s45 - 2*m22*s14*s45 + 2*s13*s14*s45 + 
              3*m12*s24*s45 - m22*s24*s45 + s13*s24*s45 - m12*s35*s45 + 
              m22*s35*s45 - s13*s35*s45 + 2*m12*s45^2)*j[PL1, 1, 1, 1, 1, -1, 
              0, 1, 1, 0, 0, 0])/(8*(8*m12^3*m22 - m12^2*m22^2 + 
              4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
              2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
              m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
              8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
              2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
              2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
              4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
              4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
              s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
              2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
              2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
              2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
              6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
              4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
              2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
              2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
              2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
              2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
              2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
              6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
              2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
              2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
              4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
              4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
              2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
              2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
              2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
              2*s24*s35*s45^2 - s35^2*s45^2)) - 
           (eps^2*(5*m12^2*m22 - m12*m22^2 + 2*m12^2*s13 + 3*m12*m22*s13 - 
              2*m12*s13^2 - m12*m22*s14 + m22^2*s14 - m12*s13*s14 - 
              2*m22*s13*s14 + s13^2*s14 - 2*m12^2*s24 - 4*m12*m22*s24 + 
              m12*s13*s24 - m22*s13*s24 + s13^2*s24 + m12*s14*s24 - 
              m22*s14*s24 - s13*s14*s24 + m12*s24^2 + m22*s24^2 - s13*s24^2 - 
              m12^2*s35 + m22^2*s35 - 3*m12*s13*s35 - m22*s13*s35 + 
              2*s13*s14*s35 + m12*s24*s35 - m22*s24*s35 + s13*s24*s35 - 
              m12^2*s45 - m12*m22*s45 + m12*s13*s45 + m12*s24*s45 + 
              m22*s24*s45 - s13*s24*s45 + m12*s35*s45 - m22*s35*s45 + 
              s13*s35*s45)*j[PL1, 1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0])/
            (8*(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
           (eps^2*(10*m12^3*m22 - 2*m12^2*m22^2 + 4*m12^3*s13 + 
              6*m12^2*m22*s13 - 4*m12^2*s13^2 + 3*m12^2*m22*s14 + 
              m12*m22^2*s14 - m12*m22*s13*s14 - m12*m22*s14^2 + m22^2*s14^2 - 
              m12*s13*s14^2 - 2*m22*s13*s14^2 + s13^2*s14^2 - 4*m12^3*s24 - 
              3*m12^2*m22*s24 - m12*m22^2*s24 + 4*m12^2*s13*s24 + 
              m12*m22*s13*s24 - 7*m12*m22*s14*s24 + m22^2*s14*s24 - 
              2*m12*s13*s14*s24 - 3*m22*s13*s14*s24 + 2*s13^2*s14*s24 + 
              m12*s14^2*s24 - m22*s14^2*s24 - s13*s14^2*s24 - 2*m12*m22*s24^2 - 
              m12*s13*s24^2 - m22*s13*s24^2 + s13^2*s24^2 + 2*m12*s14*s24^2 - 
              2*s13*s14*s24^2 + m12*s24^3 + m22*s24^3 - s13*s24^3 - 
              6*m12^3*s35 - 4*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
              10*m12^2*s13*s35 - 4*m12*m22*s13*s35 + m12^2*s14*s35 - 
              m22^2*s14*s35 + 7*m12*s13*s14*s35 + m22*s13*s14*s35 + 
              7*m12^2*s24*s35 + m22^2*s24*s35 + m12*s13*s24*s35 - 
              m22*s13*s24*s35 - m12*s14*s24*s35 + m22*s14*s24*s35 + 
              s13*s14*s24*s35 - m12*s24^2*s35 - m22*s24^2*s35 + s13*s24^2*s35 - 
              2*m12^3*s45 - 2*m12^2*m22*s45 + 2*m12^2*s13*s45 - m12^2*s14*s45 - 
              m12*m22*s14*s45 + m12*s13*s14*s45 + m12^2*s24*s45 + 
              m12*m22*s24*s45 - m12*s13*s24*s45 + m12*s14*s24*s45 + 
              m22*s14*s24*s45 - s13*s14*s24*s45 + m12*s24^2*s45 + 
              m22*s24^2*s45 - s13*s24^2*s45 + 8*m12^2*s35*s45 + 
              4*m12*s13*s35*s45 - m12*s14*s35*s45 + m22*s14*s35*s45 - 
              s13*s14*s35*s45 - 3*m12*s24*s35*s45 - m22*s24*s35*s45 + 
              s13*s24*s35*s45 - 2*m12*s35*s45^2)*j[PL1, 1, 1, 1, 1, 0, 0, 1, 1, 
              0, 0, 0])/(8*(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 
              4*m12^2*s13^2 - 4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 
              6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - m22^2*s14^2 + 
              2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
              8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
              2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
              2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
              4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
              4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
              s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
              2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
              2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
              2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
              6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
              4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
              2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
              2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
              2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
              2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
              2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
              6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
              2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
              2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
              4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
              4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
              2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
              2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
              2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
              2*s24*s35*s45^2 - s35^2*s45^2))),
  eps*r34*j[PL1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0],
  (eps*r34*j[PL1, 2, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0])/m12,
  eps*r6*(-1/2*j[PL1, 1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0] + 
           2*m12*j[PL1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0]),
  (eps*(2*m12^2 - m12*s14 - 3*m12*s24 + s14*s24 + s24^2 + 
            m12*s35 - s24*s35)*j[PL1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0])/2,
  eps*r7*(-j[PL1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0] + 
           4*m12*j[PL1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0]),
  eps*(-(m12*m22) + m22*s24 + m12*s45 - s24*s45)*
          j[PL1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0],
  eps*r35*(2*j[PL1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 
           2*j[PL1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0] - j[PL1, 1, 0, 1, 1, 1, 0, 
            1, 1, 0, -1, 0] + 4*m12*j[PL1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0]),
  eps*(-(m22*s35) + s35*s45)*j[PL1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
           0],
  (r2*(eps^4*m12 - eps^4*s24)*j[PL1, 1, 1, 1, 0, 0, 1, 1, 
            1, 0, 0, 0])/eps^3,
  ((-(eps^4*m12) + eps^4*s24)*j[PL1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
             0] + (-(eps^4*m12) + eps^4*s24)*j[PL1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 
             0, 0] + (eps^4*m12 - eps^4*s24)*j[PL1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 
             0, 0] + (eps^4*m12 - eps^4*s24)*j[PL1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 
             0, 0] + (-(eps^4*m12) + eps^4*s24)*j[PL1, 1, 1, 1, 0, 0, 1, 1, 0, 
             0, 0, 0] + (eps^4*m12 - eps^4*s24)*j[PL1, 1, 1, 1, 0, 0, 1, 1, 1, 
             -1, 0, 0] - 4*(eps^4*m12^2 - eps^4*m12*s24)*j[PL1, 1, 1, 1, 0, 0, 
             1, 1, 1, 0, 0, 0])/eps^3,
  (r8*(eps^2*m12 - eps^2*s24)*j[PL1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
            0])/(8*eps),
  (((eps^2*m12 - eps^2*s24)*j[PL1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/4 + 
           ((eps^2*m12 - eps^2*s24)*j[PL1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0])/
            8 + ((-(eps^2*m12) + eps^2*s24)*j[PL1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 
              0, 0])/8 + ((eps^2*m12 - eps^2*s24)*j[PL1, 1, 1, 0, 1, 0, 0, 1, 
              1, 0, 0, 0])/8 + ((-(eps^2*m12) + eps^2*s24)*j[PL1, 1, 1, 0, 1, 
              0, 1, 1, 1, -1, 0, 0])/8 + ((-(eps^2*m12) + eps^2*s24)*
             j[PL1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1])/8 + 
           ((4*eps^2*m12^2 + eps^2*m12*s13 - 4*eps^2*m12*s24 - eps^2*s13*s24)*
             j[PL1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/8)/eps,
  (r9*(-(eps*m12) + eps*s24)*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 
            0])/(2*eps),
  (eps*r32*j[PL1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
            0])/(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
           4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
           4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
           8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
           4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
           2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
           2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
           8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 
           4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 
           2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
           4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
           2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
           2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
           2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
           6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 
           2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - 
           m22^2*s35^2 + 2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
           2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
           2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
           6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
           2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
           2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
           4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
           4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
           2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
           2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
           s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2),
  eps*r32*j[PL1, 1, -1, 1, 2, 0, 1, 1, 1, 0, 0, 0],
  eps*m12*r32*j[PL1, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0],
  (eps*r32*j[PL1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0])/
          (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
           4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
           4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
           8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
           4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
           2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
           2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
           8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 
           4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 
           2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
           4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
           2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
           2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
           2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
           6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 
           2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - 
           m22^2*s35^2 + 2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
           2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
           2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
           6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
           2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
           2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
           4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
           4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
           2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
           2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
           s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2),
  (eps*r32*j[PL1, 1, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0])/
          (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
           4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
           4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
           8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
           4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
           2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
           2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
           8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 
           4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 
           2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 
           4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 
           2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 
           2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 
           2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 
           6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 
           2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - 
           m22^2*s35^2 + 2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
           2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
           2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
           6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
           2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
           2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
           4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
           4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
           2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
           2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
           s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2),
  eps*m12*r32*j[PL1, 1, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0],
  eps*r32*j[PL1, 1, 0, 1, 2, 0, 1, 1, 1, 0, 0, -1],
  ((eps^4*m12^2 - 2*eps^4*m12*s24 + eps^4*s24^2)*
           j[PL1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/eps^3,
  eps*r30*j[PL1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0],
  eps*r30*(-2*j[PL1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 
           2*j[PL1, 1, -1, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 
           2*j[PL1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
           2*j[PL1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0] - j[PL1, 1, 0, 1, 0, 1, 1, 
            1, 0, 0, 0, 0] + 2*j[PL1, 1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0] + 
           (-7*m12 + 2*s35)*j[PL1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0]),
  eps*r30*j[PL1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0],
  (eps*r6*(m12 - s24)*j[PL1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/2,
  eps*r17*(m12 - s24)*j[PL1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0],
  eps*r20*(m12 - s24)*j[PL1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0],
  eps*r1*(m12*s35 - s24*s35)*j[PL1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
           0],
  eps*r31*(((-4*m12^3*m22 + 2*m12^2*m22*s14 + 
              10*m12^2*m22*s24 - 4*m12*m22*s14*s24 - 8*m12*m22*s24^2 + 
              2*m22*s14*s24^2 + 2*m22*s24^3 - m12^2*m22*s35 - 3*m12*m22^2*s35 + 
              2*m12^2*s13*s35 + 5*m12*m22*s13*s35 - 2*m12*s13^2*s35 - 
              m12*m22*s14*s35 + m22^2*s14*s35 - m12*s13*s14*s35 - 
              2*m22*s13*s14*s35 + s13^2*s14*s35 - 2*m12^2*s24*s35 + 
              6*m12*m22*s24*s35 + 2*m22^2*s24*s35 + m12*s13*s24*s35 - 
              3*m22*s13*s24*s35 + s13^2*s24*s35 + m12*s14*s24*s35 - 
              m22*s14*s24*s35 - s13*s14*s24*s35 + m12*s24^2*s35 - 
              3*m22*s24^2*s35 - s13*s24^2*s35 + m12^2*s35^2 - m22^2*s35^2 - 
              m12*s13*s35^2 + m22*s13*s35^2 - m12*s24*s35^2 + m22*s24*s35^2 + 
              s13*s24*s35^2 + m12^2*s35*s45 + m12*m22*s35*s45 - 
              m12*s13*s35*s45 - m12*s24*s35*s45 - m22*s24*s35*s45 + 
              s13*s24*s35*s45 - m12*s35^2*s45 + m22*s35^2*s45 - s13*s35^2*s45)*
             j[PL1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0])/
            (2*(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
           ((4*m12^4*m22 - m12^2*m22*s14^2 - 8*m12^3*m22*s24 - 
              2*m12^2*m22*s14*s24 + 2*m12*m22*s14^2*s24 + 3*m12^2*m22*s24^2 + 
              4*m12*m22*s14*s24^2 - m22*s14^2*s24^2 + 2*m12*m22*s24^3 - 
              2*m22*s14*s24^3 - m22*s24^4 - 4*m12^3*m22*s35 + 
              4*m12^2*m22^2*s35 - 4*m12^3*s13*s35 - 8*m12^2*m22*s13*s35 + 
              4*m12^2*s13^2*s35 + 5*m12^2*m22*s14*s35 - m12*m22^2*s14*s35 + 
              2*m12^2*s13*s14*s35 + 3*m12*m22*s13*s14*s35 - 2*m12*s13^2*s14*
               s35 + 4*m12^3*s24*s35 + m12^2*m22*s24*s35 - m12*m22^2*s24*s35 - 
              2*m12^2*s13*s24*s35 + 3*m12*m22*s13*s24*s35 - 2*m12*s13^2*s24*
               s35 - 2*m12^2*s14*s24*s35 - 3*m12*m22*s14*s24*s35 - 
              m22^2*s14*s24*s35 + 2*m12*s13*s14*s24*s35 + m22*s13*s14*s24*s35 - 
              2*m12^2*s24^2*s35 - 3*m12*m22*s24^2*s35 - m22^2*s24^2*s35 + 
              2*m12*s13*s24^2*s35 + m22*s13*s24^2*s35 + 2*m22*s14*s24^2*s35 + 
              2*m22*s24^3*s35 - 2*m12^3*s35^2 - 2*m12^2*m22*s35^2 + 
              2*m12^2*s13*s35^2 - m12*m22*s13*s35^2 + 2*m12^2*s24*s35^2 + 
              m12*m22*s24*s35^2 + m22^2*s24*s35^2 - 2*m12*s13*s24*s35^2 - 
              m22*s13*s24*s35^2 - m22*s24^2*s35^2 - m12^2*s14*s35*s45 - 
              m12*m22*s14*s35*s45 + m12*s13*s14*s35*s45 - m12^2*s24*s35*s45 - 
              m12*m22*s24*s35*s45 + m12*s13*s24*s35*s45 + m12*s14*s24*s35*s45 + 
              m22*s14*s24*s35*s45 - s13*s14*s24*s35*s45 + m12*s24^2*s35*s45 + 
              m22*s24^2*s35*s45 - s13*s24^2*s35*s45 + 3*m12^2*s35^2*s45 + 
              m12*m22*s35^2*s45 + m12*s13*s35^2*s45 - m12*s24*s35^2*s45 - 
              m22*s24*s35^2*s45 + s13*s24*s35^2*s45 - m12*s35^2*s45^2)*
             j[PL1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/(8*m12^3*m22 - 
             m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 4*m12^2*m22*s14 + 
             2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - 
             m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2)),
  eps*r1*(-(s35*j[PL1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0]) + 
           4*m12*s35*j[PL1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0]),
  eps*m12*r25*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0],
  (r34*(eps^2*j[PL1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
            eps^2*j[PL1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 
            eps^2*j[PL1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 
            eps^2*j[PL1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
            eps^2*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0] + 
            5*eps^2*m12*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0]))/m12,
  m12*r1*(2*eps^2*j[PL1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
           eps^2*j[PL1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 
           eps^2*j[PL1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0] + 
           eps^2*j[PL1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 
           eps^2*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0] - 
           eps^2*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1] + 
           2*eps^2*(2*m12 + s13)*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0]),
  eps^2*m12*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0],
  eps*m12^3*(-(((8*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 
               4*m12^2*s14 - m12*m22*s14 + m12*s13*s14 - 2*m12^2*s24 - 
               m12*m22*s24 + 3*m12*s13*s24 - 9*m12*s14*s24 - m22*s14*s24 - 
               s13*s14*s24 + 4*s14^2*s24 - 3*m12*s24^2 - s13*s24^2 + 
               5*s14*s24^2 + s24^3 - 5*m12^2*s35 - m12*m22*s35 + 
               4*m12*s14*s35 + 6*m12*s24*s35 + m22*s24*s35 - 4*s14*s24*s35 - 
               s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 2*s14*s24*s45 + 
               s24^2*s45 + m12*s35*s45 - s24*s35*s45)*(2*m12^2*m22 - 
               4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
               s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 
               4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 
               4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + 
               m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - 
               s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 
               3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
               s24*s35*s45)*j[PL1, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0])/
             ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
               2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
               m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
               s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
               m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
               3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
               2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
               m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
               m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
              (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
               4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
               4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
               8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
               4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
               2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
               2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
               8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
               2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
               2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
               2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
               2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
               4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
               2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
               2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
               2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
               2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
               2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
               4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
               4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
               2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
               6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
               2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
               2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
               2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
               4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
               2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
               2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2))) - 
           ((4*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 2*m12^2*s14 - m12*m22*s14 + 
              m12*s13*s14 - m12*m22*s24 + 3*m12*s13*s24 - 5*m12*s14*s24 - 
              m22*s14*s24 - s13*s14*s24 + 2*s14^2*s24 - 3*m12*s24^2 - 
              s13*s24^2 + 3*s14*s24^2 + s24^3 - 3*m12^2*s35 - m12*m22*s35 + 
              2*m12*s14*s35 + 4*m12*s24*s35 + m22*s24*s35 - 2*s14*s24*s35 - 
              s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 2*s14*s24*s45 + 
              s24^2*s45 + m12*s35*s45 - s24*s35*s45)*(2*m12^2*m22 - 
              4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
              s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 
              4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 
              4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + 
              m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - 
              s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 
              3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
              s24*s35*s45)*j[PL1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
           ((2*m12 - s14 - s24 + 2*s35)*(m22 - 2*s13 + s14 + s24 - s35 + s45)*
             j[PL1, 1, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0])/(4*m12^3 + 2*m12^2*m22 - 
             2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + 
             s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
             2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
             s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
             2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
             s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
             m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + 
             s14*s24*s45 + s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 
             2*s24*s35*s45 + s35^2*s45) + ((3*m12^2*m22 - 2*m12^2*s13 - 
              m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - m12*m22*s24 + 
              3*m12*s13*s24 - m12*s14*s24 - m22*s14*s24 - s13*s14*s24 - 
              3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 - m12^2*s35 - 
              m12*m22*s35 + 2*m12*s24*s35 + m22*s24*s35 - s24^2*s35 - 
              m12^2*s45 - 2*m12*s24*s45 + 2*s14*s24*s45 + s24^2*s45 + 
              m12*s35*s45 - s24*s35*s45)*(2*m12^2*m22 - 4*m12^2*s13 - 
              3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - s13*s14^2 + 
              4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
              m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - 
              s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - 
              m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - 
              s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 3*m12*s24*s45 + 
              s14*s24*s45 + s24^2*s45 + s14*s35*s45 - s24*s35*s45)*
             j[PL1, 1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
           ((2*m12^2 + 2*m12*m22 - 2*m12*s13 - m12*s14 - m22*s14 + s13*s14 - 
              m12*s24 - m22*s24 + s13*s24 + m22*s35 - s35*s45)*
             j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/(4*m12^3 + 2*m12^2*m22 - 
             2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + 
             s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
             2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
             s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
             2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
             s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
             m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + 
             s14*s24*s45 + s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 
             2*s24*s35*s45 + s35^2*s45) + (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
              2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
              m12*s24*s35 - s14*s24*s35)*(2*m12^2*m22 - 4*m12^2*s13 - 
              3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - s13*s14^2 + 
              4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
              m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - 
              s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - 
              m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - 
              s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 3*m12*s24*s45 + 
              s14*s24*s45 + s24^2*s45 + s14*s35*s45 - s24*s35*s45)*
             j[PL1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
           ((4*m12^3 + m12^2*m22 + 2*m12^2*s13 - 2*m12^2*s14 + 2*m12*m22*s14 - 
              3*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 4*m12^2*s24 - 
              m12*s13*s24 - m12*s14*s24 - 2*m22*s14*s24 + s13*s14*s24 + 
              s14^2*s24 + m12*s24^2 + s14*s24^2 - m12^2*s35 - m12*m22*s35 + 
              m12*s14*s35 + m22*s14*s35 + m12*s24*s35 - s14*s24*s35 - 
              3*m12^2*s45 + m12*s14*s45 + m12*s24*s45 + s14*s24*s45 + 
              m12*s35*s45 - s14*s35*s45)*(2*m12^2*m22 - 4*m12^2*s13 - 
              3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - s13*s14^2 + 
              4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
              m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - 
              s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - 
              m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - 
              s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 3*m12*s24*s45 + 
              s14*s24*s45 + s24^2*s45 + s14*s35*s45 - s24*s35*s45)*
             j[PL1, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
           ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + 
              m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 
              4*m12*s13*s24 - 4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + 
              s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 
              2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + 
              m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
              m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + 
              s14*s35*s45 - s24*s35*s45)*(m12^2*m22 - 2*m12^2*s13 - 
              m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - m12*m22*s24 + 
              3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
              3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
              2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
              m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - 
              m12*s35^2 - m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + 
              s24^2*s45 - 2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             j[PL1, 1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
           ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + 
              m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 
              4*m12*s13*s24 - 4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + 
              s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 
              2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + 
              m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
              m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + 
              s14*s35*s45 - s24*s35*s45)*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
              0])/(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 
             4*m12^2*s13^2 - 4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 
             6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - m22^2*s14^2 + 
             2*m22*s13*s14^2 - s13^2*s14^2 - 8*m12^2*m22*s24 + 
             8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 4*m12*s13^2*s24 - 
             2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 2*m22*s13*s14*s24 - 
             2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 2*s13*s14^2*s24 - 
             4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - s13^2*s24^2 + 
             4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
             s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
             2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
             2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
             2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
             6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
             4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
             2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 
             2*s24^3*s35 - m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 
             2*m12*s24*s35^2 + 2*m22*s24*s35^2 - s24^2*s35^2 - 
             2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 
             2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 
             6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 
             2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 
             2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
             4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
             4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
             2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
             2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 
             2*m12*s24*s45^2 - s24^2*s45^2 + 2*m12*s35*s45^2 + 
             2*s24*s35*s45^2 - s35^2*s45^2) + 
           ((4*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 2*m12^2*s14 - m12*m22*s14 + 
              m12*s13*s14 - m12*m22*s24 + 3*m12*s13*s24 - 5*m12*s14*s24 - 
              m22*s14*s24 - s13*s14*s24 + 2*s14^2*s24 - 3*m12*s24^2 - 
              s13*s24^2 + 3*s14*s24^2 + s24^3 - 3*m12^2*s35 - m12*m22*s35 + 
              2*m12*s14*s35 + 4*m12*s24*s35 + m22*s24*s35 - 2*s14*s24*s35 - 
              s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 2*s14*s24*s45 + 
              s24^2*s45 + m12*s35*s45 - s24*s35*s45)*(2*m12^2*m22 - 
              4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
              s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 
              4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 
              4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + 
              m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - 
              s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 
              3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
              s24*s35*s45)*j[PL1, 1, 1, 1, 1, 0, 1, 1, 2, -1, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
           (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
              s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
             (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + 
              m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 
              4*m12*s13*s24 - 4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + 
              s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 
              2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + 
              m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
              m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + 
              s14*s35*s45 - s24*s35*s45)*j[PL1, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 
              -1])/((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
           ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + 
              m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 
              4*m12*s13*s24 - 4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + 
              s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 
              2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + 
              m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
              m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + 
              s14*s35*s45 - s24*s35*s45)*(20*m12^4 + 14*m12^3*m22 - 
              4*m12^3*s13 - 10*m12^3*s14 - 3*m12^2*m22*s14 - m12*m22*s14^2 + 
              m12*s13*s14^2 - 6*m12^3*s24 - 7*m12^2*m22*s24 + 
              12*m12^2*s13*s24 - 20*m12^2*s14*s24 - 6*m12*m22*s14*s24 - 
              6*m12*s13*s14*s24 + 9*m12*s14^2*s24 + m22*s14^2*s24 + 
              s13*s14^2*s24 - 12*m12^2*s24^2 + m12*m22*s24^2 - 
              7*m12*s13*s24^2 + 16*m12*s14*s24^2 + m22*s14*s24^2 + 
              2*s13*s14*s24^2 - s14^2*s24^2 + 7*m12*s24^3 + s13*s24^3 - 
              2*s14*s24^3 - s24^4 - 12*m12^3*s35 - 3*m12^2*m22*s35 - 
              2*m12^2*s13*s35 + 9*m12^2*s14*s35 + 2*m12*m22*s14*s35 + 
              m12*s13*s14*s35 + 19*m12^2*s24*s35 + 4*m12*m22*s24*s35 + 
              3*m12*s13*s24*s35 - 11*m12*s14*s24*s35 - 2*m22*s14*s24*s35 - 
              s13*s14*s24*s35 - 9*m12*s24^2*s35 - m22*s24^2*s35 - 
              s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              m12*m22*s35^2 + 2*m12*s24*s35^2 + m22*s24*s35^2 - s24^2*s35^2 - 
              6*m12^3*s45 + m12^2*s14*s45 - 7*m12^2*s24*s45 + 
              8*m12*s14*s24*s45 + 6*m12*s24^2*s45 - s14*s24^2*s45 - s24^3*s45 + 
              3*m12^2*s35*s45 - m12*s14*s35*s45 - 5*m12*s24*s35*s45 + 
              s14*s24*s35*s45 + 2*s24^2*s35*s45 + m12*s35^2*s45 - 
              s24*s35^2*s45)*j[PL1, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0])/
            ((4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
              2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - 
              m12*m22*s24 + 2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + 
              s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + 
              m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 
              3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 
              2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + 
              m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
              m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
             (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
              4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
              4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
              8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
              4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
              2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
              2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 
              8*m12*s13*s24^2 - s13^2*s24^2 + 4*m12*s14*s24^2 + 
              2*m22*s14*s24^2 + 4*s13*s14*s24^2 - s14^2*s24^2 + 4*m12*s24^3 + 
              2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 2*m12^2*m22*s35 + 
              2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 2*m12*m22*s14*s35 + 
              2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 2*m22*s13*s14*s35 + 
              4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 6*m12*s13*s24*s35 + 
              2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 4*m22*s14*s24*s35 - 
              2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 2*m22*s24^2*s35 - 
              2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
              2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
              2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 
              4*m12^2*s13*s45 + 2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 
              4*m12^2*s24*s45 + 2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 
              2*m12*s14*s24*s45 - 2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 
              6*m12*s24^2*s45 + 2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 
              2*s24^3*s45 - 2*m12^2*s35*s45 - 4*m12*m22*s35*s45 - 
              2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 4*m12*s24*s35*s45 - 
              2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 2*s14*s24*s35*s45 + 
              4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 2*m22*s35^2*s45 - 
              2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - s24^2*s45^2 + 
              2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
           ((2*m12 - s14 - s24 + s35)*(m22 - 2*s13 + s14 + s24 - s35 + s45)*
             j[PL1, 1, 1, 1, 2, -1, 1, 1, 1, 0, 0, 0])/(4*m12^3 + 2*m12^2*m22 - 
             2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + 
             s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
             2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
             s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
             2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
             s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
             m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + 
             s14*s24*s45 + s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 
             2*s24*s35*s45 + s35^2*s45) + ((2*m12^2 + 2*m12*m22 - 2*m12*s13 - 
              m12*s14 - m22*s14 + s13*s14 - m12*s24 - m22*s24 + s13*s24 + 
              2*m22*s35 - 2*s13*s35 + s14*s35 + s24*s35 - s35^2)*
             j[PL1, 1, 1, 1, 2, 0, 1, 1, 1, 0, -1, 0])/(4*m12^3 + 2*m12^2*m22 - 
             2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + 
             s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
             2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
             s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
             2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
             s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
             m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + 
             s14*s24*s45 + s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 
             2*s24*s35*s45 + s35^2*s45) - ((4*m12^3 + 4*m12^2*m22 - 
              4*m12^2*s13 - m12*s14^2 - m22*s14^2 + s13*s14^2 - 2*m12*s14*s24 - 
              2*m22*s14*s24 + 2*s13*s14*s24 - m12*s24^2 - m22*s24^2 + 
              s13*s24^2 - 2*m12^2*s35 + 4*m12*m22*s35 - 6*m12*s13*s35 + 
              5*m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 5*m12*s24*s35 + 
              2*m22*s24*s35 - s13*s24*s35 - 4*m12*s35^2 - m22*s35^2 + 
              2*m12*s35*s45 - s14*s35*s45 - s24*s35*s45 + s35^2*s45)*
             j[PL1, 1, 1, 1, 2, 0, 1, 1, 1, 0, 0, 0])/(4*m12^3 + 2*m12^2*m22 - 
             2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + 
             s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
             2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
             s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
             2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
             s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
             m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + 
             s14*s24*s45 + s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 
             2*s24*s35*s45 + s35^2*s45)),
  2*eps^2*j[PL1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 
          eps^2*j[PL1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0] + 
          2*eps^2*(m12 + s24)*j[PL1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0],
  eps*j[PL1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0],
  eps*(m12 - s24)^2*j[PL1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0],
  eps*((m12*(m12 - s24)^2*j[PL1, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0])/
            2 + (m12*(m12 - s24)^2*j[PL1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0])/2 - 
           (m12*(m12 - s24)^2*j[PL1, 1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0])/2 + 
           (m12*(m12 - s14)*(m12 - s24)*j[PL1, 1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 
              0])/2 + (m12*(m12^2 + 2*m12*s24 - 2*s14*s24 - s24^2 - m12*s35 + 
              s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/2 - 
           (m12*(2*m12^2 - m12*s14 + m12*s24 - s14*s24 - s24^2 - m12*s35 + 
              s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0])/2 - 
           (m12*(m12 - s24)^2*j[PL1, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0])/2 + 
           (m12*(m12 - s24)*(2*m12^2 + m12*s14 - 5*m12*s24 + s14*s24 + s24^2 + 
              m12*s35 - s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0])/2),
  -((eps*(m12 + s24)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
              2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
              m12*s24*s35 - s14*s24*s35)*j[PL1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 
              0])/m12) - (eps*(6*m12^4 - 5*m12^3*s14 + m12^2*s14^2 + 
             m12^3*s24 - 5*m12^2*s14*s24 + 2*m12*s14^2*s24 - 4*m12^2*s24^2 + 
             m12*s14*s24^2 + s14^2*s24^2 + m12*s24^3 + s14*s24^3 - 
             3*m12^3*s35 + 3*m12^2*s14*s35 + 2*m12^2*s24*s35 - 
             2*m12*s14*s24*s35 + m12*s24^2*s35 - s14*s24^2*s35)*
            j[PL1, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0])/(2*m12) - 
          (eps*(m12 + s24)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + 
             s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - 
             s14*s24*s35)*j[PL1, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0])/m12 - 
          (eps*(6*m12^4 - 5*m12^3*s14 + m12^2*s14^2 + m12^3*s24 - 
             5*m12^2*s14*s24 + 2*m12*s14^2*s24 - 4*m12^2*s24^2 + 
             m12*s14*s24^2 + s14^2*s24^2 + m12*s24^3 + s14*s24^3 - 
             3*m12^3*s35 + 3*m12^2*s14*s35 + 2*m12^2*s24*s35 - 
             2*m12*s14*s24*s35 + m12*s24^2*s35 - s14*s24^2*s35)*
            j[PL1, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0])/(2*m12) - 
          (eps*(2*m12 + 2*s24 - s35)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
             2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
             m12*s24*s35 - s14*s24*s35)*j[PL1, 1, 0, 1, 0, 2, 1, 1, 1, 0, 0, 
             0])/m12 + (eps*(m12 + s24)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
             2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
             m12*s24*s35 - s14*s24*s35)*j[PL1, 1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 
             0])/m12 + (eps*(6*m12^4 - 5*m12^3*s14 + m12^2*s14^2 + m12^3*s24 - 
             5*m12^2*s14*s24 + 2*m12*s14^2*s24 - 4*m12^2*s24^2 + 
             m12*s14*s24^2 + s14^2*s24^2 + m12*s24^3 + s14*s24^3 - 
             3*m12^3*s35 + 3*m12^2*s14*s35 + 2*m12^2*s24*s35 - 
             2*m12*s14*s24*s35 + m12*s24^2*s35 - s14*s24^2*s35)*
            j[PL1, 1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0])/(2*m12) + 
          (eps*(m12 + s24)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + 
             s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - 
             s14*s24*s35)*j[PL1, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0])/m12 + 
          (eps*(m12 + s24 - s35)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
             2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
             m12*s24*s35 - s14*s24*s35)*j[PL1, 1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 
             0])/m12 + (eps*(2*m12^4 + 3*m12^3*s14 - 4*m12^2*s14^2 + 
             m12*s14^3 + m12^3*s24 - 3*m12^2*s14*s24 - m12*s14^2*s24 + 
             s14^3*s24 - m12^2*s24^2 - 4*m12*s14*s24^2 + 3*s14^2*s24^2 + 
             2*s14*s24^3 - 5*m12^3*s35 + 2*m12^2*s14*s35 + m12*s14^2*s35 + 
             m12^2*s24*s35 + 6*m12*s14*s24*s35 - 3*s14^2*s24*s35 + 
             2*m12*s24^2*s35 - 4*s14*s24^2*s35 + 2*m12^2*s35^2 - 
             2*m12*s14*s35^2 - 2*m12*s24*s35^2 + 2*s14*s24*s35^2)*
            j[PL1, 1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0])/(2*m12) - 
          (eps*(m12 + s24 - s35)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
             2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
             m12*s24*s35 - s14*s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 
             0])/m12 + (eps*(m12 - s14)*(m12 - s24)*(2*m12^2 - m12*s14 + 
             m12*s24 - s14*s24 - s24^2 + m12*s35 + s14*s35 + 2*s24*s35 - s35^2)*
            j[PL1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/(2*m12) + 
          (eps*(m12 + s24)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + 
             s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - 
             s14*s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0])/m12 - 
          4*eps*(m12 + s24)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + 
            s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - 
            s14*s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0] - 
          (eps*(2*m12^2 + m12*s14 - s14^2 - m12*s24 - s14*s24 - m12*s35 + 
             s14*s35)*(2*m12^2 - m12*s14 + m12*s24 - s14*s24 - s24^2 - 
             m12*s35 + s24*s35)*j[PL1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0])/
           (2*m12) + (eps*(6*m12^4 - 5*m12^3*s14 + m12^2*s14^2 + m12^3*s24 - 
             5*m12^2*s14*s24 + 2*m12*s14^2*s24 - 4*m12^2*s24^2 + 
             m12*s14*s24^2 + s14^2*s24^2 + m12*s24^3 + s14*s24^3 - 
             3*m12^3*s35 + 3*m12^2*s14*s35 + 2*m12^2*s24*s35 - 
             2*m12*s14*s24*s35 + m12*s24^2*s35 - s14*s24^2*s35)*
            j[PL1, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0])/(2*m12) - 
          (eps*(28*m12^5 - 20*m12^4*s14 + m12^3*s14^2 + m12^2*s14^3 - 
             22*m12^3*s14*s24 + 10*m12^2*s14^2*s24 - 19*m12^3*s24^2 + 
             5*m12^2*s14*s24^2 + 7*m12*s14^2*s24^2 - s14^3*s24^2 + 
             8*m12^2*s24^3 + 6*m12*s14*s24^3 - 2*s14^2*s24^3 - m12*s24^4 - 
             s14*s24^4 - 16*m12^4*s35 + 14*m12^3*s14*s35 + 14*m12^3*s24*s35 - 
             6*m12^2*s14*s24*s35 - 2*m12*s14^2*s24*s35 + 2*m12^2*s24^2*s35 - 
             10*m12*s14*s24^2*s35 + 2*s14^2*s24^2*s35 + 2*s14*s24^3*s35 + 
             m12^3*s35^2 - m12^2*s14*s35^2 - 2*m12^2*s24*s35^2 + 
             2*m12*s14*s24*s35^2 + m12*s24^2*s35^2 - s14*s24^2*s35^2)*
            j[PL1, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0])/(2*m12) + 
          (eps*(m12 + s24 - s35)*(2*m12^3 - m12^2*s14 - m12^2*s24 - 
             2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + m12*s14*s35 + 
             m12*s24*s35 - s14*s24*s35)*j[PL1, 1, 1, 1, 0, 2, 1, 1, 1, 0, -1, 
             0])/m12 - 2*eps*(2*m12 + 2*s24 - s35)*(2*m12^3 - m12^2*s14 - 
            m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + s14*s24^2 - m12^2*s35 + 
            m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*j[PL1, 1, 1, 1, 0, 2, 1, 
            1, 1, 0, 0, 0],
  eps*j[PL1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 
           0],
  eps*r36*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0],
  (eps*r36*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/m12,
  (eps*r36*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0])/m12,
  eps*r36*(((m12 - s24)^2*j[PL1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0])/
            (2*m12^2) + ((m12 - s24)^2*j[PL1, 1, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0])/
            (4*m12^2) + ((2*m12*m22 - m22^2 + 3*m22*s13 - 2*s13^2 + 3*m22*s24 + 
              4*s13*s24 - 2*s24^2 - m22*s45 + s13*s45 - s24*s45)*
             j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12^2) - 
           ((m12 - s24)^2*j[PL1, 1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0])/(4*m12^2) - 
           ((m12 - s24)*(m12 + m22 - s24 - s45)*j[PL1, 1, 1, 0, 1, 1, 0, 2, 1, 
              0, 0, 0])/(4*m12^2) - ((m12*m22 - m12*s13 + m12*s24 + m22*s24 + 
              s13*s24 - s24^2 - 2*s24*s45)*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
              0])/(2*m12^2) + ((m12^2 + 2*m12*m22 - m12*s13 - m12*s24 + 
              s13*s24 - m12*s45 - s24*s45)*j[PL1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 
              0])/(4*m12^2) - ((m12 - s24)^2*j[PL1, 1, 1, 0, 1, 1, 1, 2, 1, -1, 
              0, 0])/(4*m12^2) - ((m12 - s24)^2*j[PL1, 1, 1, 0, 1, 1, 1, 2, 1, 
              0, 0, -1])/(4*m12^2) + ((m12 - s24)*(5*m12^2 + 2*m12*m22 - 
              5*m12*s24 - m12*s45 - s24*s45)*j[PL1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 
              0, 0])/(4*m12^2) - ((m12*m22 + m12*s13 + m22*s13 - s13^2 - 
              m12*s24 + s13*s24 - m22*s45 + s13*s45 + s24*s45)*
             j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/(4*m12^2) + 
           ((m22^2 - 2*m22*s13 + s13^2 - 2*m22*s24 - 2*s13*s24 + s24^2)*
             j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12^2) + 
           ((2*m12^2*m22 - 3*m12*m22^2 + 7*m12*m22*s13 - 4*m12*s13^2 + 
              5*m12*m22*s24 - m22^2*s24 + 8*m12*s13*s24 + m22*s13*s24 - 
              4*m12*s24^2 + m22*s24^2 - m12*m22*s45 + m12*s13*s45 - 
              m12*s24*s45 + m22*s24*s45 - s13*s24*s45 + s24^2*s45)*
             j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12^2)),
  eps*r36*((m12*j[PL1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/2 - 
           s24*j[PL1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0] + 
           (s24^2*j[PL1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/(2*m12) + 
           (m12*j[PL1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0])/4 - 
           (s24*j[PL1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0])/2 + 
           (s24^2*j[PL1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0])/(4*m12) - 
           (3*m22*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/4 + 
           (s13*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/2 - 
           (s24*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/2 - 
           (m22*s24*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (s13*s24*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/(2*m12) + 
           (s24^2*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/(2*m12) + 
           (s45*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/4 + 
           (3*s24*s45*j[PL1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (3*m22*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 - 
           (s13*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/2 - 
           (m22*s13*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) + 
           (s13^2*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(2*m12) + 
           (s24*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/2 - 
           (s13*s24*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(2*m12) - 
           (s45*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 + 
           (m22*s45*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (3*s13*s45*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) + 
           (s45^2*j[PL1, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (m12*j[PL1, 1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0])/4 + 
           (s24*j[PL1, 1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0])/2 - 
           (s24^2*j[PL1, 1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0])/(4*m12) - 
           (m12*j[PL1, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0])/4 + 
           (s24*j[PL1, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0])/2 - 
           (s24^2*j[PL1, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (m12*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/4 - 
           (m22*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/4 + 
           (s24*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/2 + 
           (m22*s24*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(4*m12) - 
           (s24^2*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(4*m12) + 
           (s45*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/4 - 
           (s24*s45*j[PL1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0])/(4*m12) - 
           (m22*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/4 + 
           (s13*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/4 - 
           (s24*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/4 - 
           (m22*s24*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/(4*m12) - 
           (s13*s24*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/(4*m12) + 
           (s24^2*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/(4*m12) + 
           (s24*s45*j[PL1, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/(2*m12) + 
           (3*m12*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/4 + 
           (3*m22*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/2 - 
           (3*s13*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/4 - 
           (3*s24*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/4 + 
           (3*s13*s24*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (3*s45*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/4 - 
           (3*s24*s45*j[PL1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (m12*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, -1, 0, 0])/4 + 
           (s24*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, -1, 0, 0])/2 - 
           (s24^2*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, -1, 0, 0])/(4*m12) - 
           (m12*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, -1])/4 + 
           (s24*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, -1])/2 - 
           (s24^2*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, -1])/(4*m12) + 
           (5*m12^2*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/4 + 
           (m12*m22*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/2 - 
           (5*m12*s24*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/2 - 
           (m22*s24*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/2 + 
           (5*s24^2*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/4 - 
           (m12*s45*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/4 + 
           (s24^2*s45*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/(4*m12) + 
           (m22*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/4 - 
           (s13*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/4 + 
           (s24*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/4 + 
           (m22*s24*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/(4*m12) + 
           (s13*s24*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/(4*m12) - 
           (s24^2*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/(4*m12) - 
           (s24*s45*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, -1, 0])/(2*m12) - 
           (5*m12*m22*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/4 + 
           m12*s13*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0] - 
           m12*s24*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0] - 
           (m22*s24*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/2 - 
           s13*s24*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0] + 
           s24^2*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0] - 
           (m22*s24^2*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/(4*m12) + 
           (m12*s45*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/4 + 
           (3*s24*s45*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/2 + 
           (s24^2*s45*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (m12*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/4 + 
           (s13*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/2 - 
           (s13^2*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/(4*m12) + 
           (s45*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/2 + 
           (s13*s45*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/(2*m12) - 
           (s45^2*j[PL1, 1, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0])/(4*m12) + 
           (m22*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/4 + 
           (s13*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/4 + 
           (m22*s13*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12) - 
           (s13^2*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12) - 
           (s24*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/4 + 
           (s13*s24*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12) - 
           (m22*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12) + 
           (s13*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12) + 
           (s24*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, -1, 0])/(4*m12) - 
           (7*m12*m22*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 - 
           (m22^2*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/2 - 
           m12*s13*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0] - 
           (m22*s13*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 + 
           s13^2*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0] + 
           m12*s24*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0] + 
           (3*m22*s24*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 - 
           s13*s24*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0] - 
           (3*m22*s13*s24*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (m12*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 + 
           (5*m22*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 - 
           (7*s13*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 + 
           (s24*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 + 
           (3*m22*s24*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) + 
           (3*s13*s24*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12) - 
           (s24^2*s45*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/m12 + 
           (s45^2*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/4 - 
           (3*s24*s45^2*j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/(4*m12)),
  eps*m12*r31*j[PL1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0],
  eps^2*r31*j[PL1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0],
  eps^2*r31*j[PL1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0],
  eps^2*r31*j[PL1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0],
  eps^2*r31*j[PL1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1],
  eps*m12^2*r31*Inactive[D][j[PL1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], s13],
  eps*m12^2*r31*Inactive[D][j[PL1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], s45],
  eps*r1*(m12*s35 - s24*s35)*j[PL1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0],
  (eps*r31*j[PL1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/m12^4,
  r31*eps*(-(((8*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 4*m12^2*s14 - 
         m12*m22*s14 + m12*s13*s14 - 2*m12^2*s24 - m12*m22*s24 + 
         3*m12*s13*s24 - 9*m12*s14*s24 - m22*s14*s24 - s13*s14*s24 + 
         4*s14^2*s24 - 3*m12*s24^2 - s13*s24^2 + 5*s14*s24^2 + s24^3 - 
         5*m12^2*s35 - m12*m22*s35 + 4*m12*s14*s35 + 6*m12*s24*s35 + 
         m22*s24*s35 - 4*s14*s24*s35 - s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 
         2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
        (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + 
         m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 
         4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 
         4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + 
         m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - 
         s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 3*m12*s24*s45 + 
         s14*s24*s45 + s24^2*s45 + s14*s35*s45 - s24*s35*s45)*
        j[PL1, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0])/
       (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
         2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
         2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 
         2*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + 
         m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + 
         m22*s24*s35 + s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
         m22*s35^2 + s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + 
         s14*s24*s45 + s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + 
         s35^2*s45)*(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 
         4*m12^2*s13^2 - 4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 
         6*m12*m22*s13*s14 + 4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - 
         s13^2*s14^2 - 8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
         4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
         2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
         2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
         s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
         s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
         2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
         2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
         2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
         6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
         4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
         2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
         m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
         2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
         2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
         2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
         2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
         2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
         4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
         4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
         2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
         2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
         s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2))) - 
     ((4*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 2*m12^2*s14 - m12*m22*s14 + 
        m12*s13*s14 - m12*m22*s24 + 3*m12*s13*s24 - 5*m12*s14*s24 - 
        m22*s14*s24 - s13*s14*s24 + 2*s14^2*s24 - 3*m12*s24^2 - s13*s24^2 + 
        3*s14*s24^2 + s24^3 - 3*m12^2*s35 - m12*m22*s35 + 2*m12*s14*s35 + 
        4*m12*s24*s35 + m22*s24*s35 - 2*s14*s24*s35 - s24^2*s35 - m12^2*s45 - 
        2*m12*s24*s45 + 2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 0, 1, 1, 1, 1, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*(m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 
        m12*m22*s24 + 2*m12*s13*s24 + 2*m12*s14*s24 + m22*s14*s24 - s14^2*s24 - 
        2*m12*s24^2 - s13*s24^2 + s24^3 + 4*m12^2*s35 + 4*m12*m22*s35 - 
        m12*s14*s35 + 3*m22*s14*s35 - 2*s13*s14*s35 + m12*s24*s35 + 
        m22*s24*s35 + 2*s13*s24*s35 - s14*s24*s35 - 3*s24^2*s35 - 2*m12*s35^2 - 
        2*m22*s35^2 + 2*s24*s35^2 + m12*s14*s45 - m12*s24*s45 - s14*s24*s45 + 
        s24^2*s45 - 4*m12*s35*s45 - s14*s35*s45 - 3*s24*s35*s45 + 2*s35^2*s45)*
       j[PL1, 1, 0, 1, 1, 2, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((2*m12 - s14 - s24 + 2*s35)*(m22 - 2*s13 + s14 + s24 - s35 + s45)*
       j[PL1, 1, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) + 
     ((3*m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 - m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 - m12^2*s35 - m12*m22*s35 + 
        2*m12*s24*s35 + m22*s24*s35 - s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 
        2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((3*m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 - m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 - m12^2*s35 - m12*m22*s35 + 
        2*m12*s24*s35 + m22*s24*s35 - s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 
        2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((2*m12^2 + 2*m12*m22 - 2*m12*s13 - m12*s14 - m22*s14 + s13*s14 - 
        m12*s24 - m22*s24 + s13*s24 + m22*s35 - s35*s45)*
       j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) + 
     (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
        s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
        s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 1, 1, 0, 2, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((4*m12^3 + m12^2*m22 + 2*m12^2*s13 - 2*m12^2*s14 + 2*m12*m22*s14 - 
        3*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 4*m12^2*s24 - m12*s13*s24 - 
        m12*s14*s24 - 2*m22*s14*s24 + s13*s14*s24 + s14^2*s24 + m12*s24^2 + 
        s14*s24^2 - m12^2*s35 - m12*m22*s35 + m12*s14*s35 + m22*s14*s35 + 
        m12*s24*s35 - s14*s24*s35 - 3*m12^2*s45 + m12*s14*s45 + m12*s24*s45 + 
        s14*s24*s45 + m12*s35*s45 - s14*s35*s45)*(2*m12^2*m22 - 4*m12^2*s13 - 
        3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - 
        m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + m22*s14*s24 - 
        2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 2*s14*s24^2 + 
        s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 3*m12*s24*s35 + 
        m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - m12*s14*s45 - 
        3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - s24*s35*s45)*
       j[PL1, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*(m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 
        2*m12^2*s24 - m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - 
        s13*s14*s24 - 3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 0, 
        2, 0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     (2*(2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + 
        m22*s14^2 - s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 
        4*m12*s14*s24 + m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - 
        m22*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 
        2*m12^2*s45 - m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + 
        s14*s35*s45 - s24*s35*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
      (m12*(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((4*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 2*m12^2*s14 - m12*m22*s14 + 
        m12*s13*s14 - m12*m22*s24 + 3*m12*s13*s24 - 5*m12*s14*s24 - 
        m22*s14*s24 - s13*s14*s24 + 2*s14^2*s24 - 3*m12*s24^2 - s13*s24^2 + 
        3*s14*s24^2 + s24^3 - 3*m12^2*s35 - m12*m22*s35 + 2*m12*s14*s35 + 
        4*m12*s24*s35 + m22*s24*s35 - 2*s14*s24*s35 - s24^2*s35 - m12^2*s45 - 
        2*m12*s24*s45 + 2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 1, 2, -1, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
        s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
       (2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, -1])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*(20*m12^4 + 14*m12^3*m22 - 4*m12^3*s13 - 10*m12^3*s14 - 
        3*m12^2*m22*s14 - m12*m22*s14^2 + m12*s13*s14^2 - 6*m12^3*s24 - 
        7*m12^2*m22*s24 + 12*m12^2*s13*s24 - 20*m12^2*s14*s24 - 
        6*m12*m22*s14*s24 - 6*m12*s13*s14*s24 + 9*m12*s14^2*s24 + 
        m22*s14^2*s24 + s13*s14^2*s24 - 12*m12^2*s24^2 + m12*m22*s24^2 - 
        7*m12*s13*s24^2 + 16*m12*s14*s24^2 + m22*s14*s24^2 + 2*s13*s14*s24^2 - 
        s14^2*s24^2 + 7*m12*s24^3 + s13*s24^3 - 2*s14*s24^3 - s24^4 - 
        12*m12^3*s35 - 3*m12^2*m22*s35 - 2*m12^2*s13*s35 + 9*m12^2*s14*s35 + 
        2*m12*m22*s14*s35 + m12*s13*s14*s35 + 19*m12^2*s24*s35 + 
        4*m12*m22*s24*s35 + 3*m12*s13*s24*s35 - 11*m12*s14*s24*s35 - 
        2*m22*s14*s24*s35 - s13*s14*s24*s35 - 9*m12*s24^2*s35 - m22*s24^2*s35 - 
        s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - m12^2*s35^2 - 
        m12*m22*s35^2 + 2*m12*s24*s35^2 + m22*s24*s35^2 - s24^2*s35^2 - 
        6*m12^3*s45 + m12^2*s14*s45 - 7*m12^2*s24*s45 + 8*m12*s14*s24*s45 + 
        6*m12*s24^2*s45 - s14*s24^2*s45 - s24^3*s45 + 3*m12^2*s35*s45 - 
        m12*s14*s35*s45 - 5*m12*s24*s35*s45 + s14*s24*s35*s45 + 
        2*s24^2*s35*s45 + m12*s35^2*s45 - s24*s35^2*s45)*
       j[PL1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*(m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 
        2*m12^2*s24 - m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - 
        s13*s14*s24 - 3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 1, 2, 1, 1, 
        1, 0, -1, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((2*m12^2*m22 - 4*m12^2*s13 - 3*m12*m22*s14 + 4*m12*s13*s14 + m22*s14^2 - 
        s13*s14^2 + 4*m12^2*s24 - m12*m22*s24 + 4*m12*s13*s24 - 4*m12*s14*s24 + 
        m22*s14*s24 - 2*s13*s14*s24 + s14^2*s24 - 4*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 - 2*m12^2*s35 + m12*s14*s35 - m22*s14*s35 + 
        3*m12*s24*s35 + m22*s24*s35 - s14*s24*s35 - s24^2*s35 + 2*m12^2*s45 - 
        m12*s14*s45 - 3*m12*s24*s45 + s14*s24*s45 + s24^2*s45 + s14*s35*s45 - 
        s24*s35*s45)*(2*m12^3*m22 - 4*m12^3*s13 - m12^2*m22*s14 - 
        m12*m22*s14^2 + m12*s13*s14^2 + 4*m12^3*s24 - m12^2*m22*s24 + 
        4*m12^2*s13*s24 + 2*m12*s13*s14*s24 - m12*s14^2*s24 + m22*s14^2*s24 - 
        s13*s14^2*s24 - 4*m12^2*s24^2 - m12*m22*s24^2 + m12*s13*s24^2 - 
        2*m12*s14*s24^2 + m22*s14*s24^2 - 2*s13*s14*s24^2 + s14^2*s24^2 - 
        m12*s24^3 - s13*s24^3 + 2*s14*s24^3 + s24^4 + 6*m12^3*s35 + 
        5*m12^2*m22*s35 + 2*m12^2*s13*s35 - m12^2*s14*s35 + 6*m12*m22*s14*s35 - 
        5*m12*s13*s14*s35 + m12^2*s24*s35 + 4*m12*m22*s24*s35 + 
        m12*s13*s24*s35 - m12*s14*s24*s35 + s13*s14*s24*s35 - m12*s24^2*s35 + 
        m22*s24^2*s35 + s13*s24^2*s35 - 2*s14*s24^2*s35 - 2*s24^3*s35 - 
        3*m12^2*s35^2 - 3*m12*m22*s35^2 + 2*m12*s24*s35^2 - m22*s24*s35^2 + 
        s24^2*s35^2 + 2*m12^3*s45 + m12^2*s14*s45 - 3*m12^2*s24*s45 - 
        2*m12*s14*s24*s45 + s14*s24^2*s45 + s24^3*s45 - 7*m12^2*s35*s45 - 
        m12*s14*s35*s45 - 5*m12*s24*s35*s45 - s14*s24*s35*s45 - 
        2*s24^2*s35*s45 + 3*m12*s35^2*s45 + s24*s35^2*s45)*
       j[PL1, 1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((2*m12 - s14 - s24 + s35)*(m22 - 2*s13 + s14 + s24 - s35 + s45)*
       j[PL1, 1, 1, 1, 2, 0, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) + 
     ((2*m12^2 + 2*m12*m22 - 2*m12*s13 - m12*s14 - m22*s14 + s13*s14 - 
        m12*s24 - m22*s24 + s13*s24 + 2*m22*s35 - 2*s13*s35 + s14*s35 + 
        s24*s35 - s35^2)*j[PL1, 1, 1, 1, 2, 1, 1, 1, 1, 0, -1, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) - 
     ((4*m12^3 + 4*m12^2*m22 - 4*m12^2*s13 - m12*s14^2 - m22*s14^2 + 
        s13*s14^2 - 2*m12*s14*s24 - 2*m22*s14*s24 + 2*s13*s14*s24 - m12*s24^2 - 
        m22*s24^2 + s13*s24^2 - 2*m12^2*s35 + 4*m12*m22*s35 - 6*m12*s13*s35 + 
        5*m12*s14*s35 + 2*m22*s14*s35 - s13*s14*s35 + 5*m12*s24*s35 + 
        2*m22*s24*s35 - s13*s24*s35 - 4*m12*s35^2 - m22*s35^2 + 2*m12*s35*s45 - 
        s14*s35*s45 - s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 2, 1, 1, 1, 1, 
        0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)))/m12^2,
  r31*eps*(((8*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 4*m12^2*s14 - 
        m12*m22*s14 + m12*s13*s14 - 2*m12^2*s24 - m12*m22*s24 + 3*m12*s13*s24 - 
        9*m12*s14*s24 - m22*s14*s24 - s13*s14*s24 + 4*s14^2*s24 - 3*m12*s24^2 - 
        s13*s24^2 + 5*s14*s24^2 + s24^3 - 5*m12^2*s35 - m12*m22*s35 + 
        4*m12*s14*s35 + 6*m12*s24*s35 + m22*s24*s35 - 4*s14*s24*s35 - 
        s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 2*s14*s24*s45 + s24^2*s45 + 
        m12*s35*s45 - s24*s35*s45)*(m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + 
        m12*s13*s14 + 2*m12^2*s24 - m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + 
        m22*s14*s24 - s13*s14*s24 - 3*m12*s24^2 - s13*s24^2 + s14*s24^2 + 
        s24^3 + m12^2*s35 + 2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 
        2*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - 
        m12*s35^2 - m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + 
        s24^2*s45 - 2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       j[PL1, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((4*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 2*m12^2*s14 - m12*m22*s14 + 
        m12*s13*s14 - m12*m22*s24 + 3*m12*s13*s24 - 5*m12*s14*s24 - 
        m22*s14*s24 - s13*s14*s24 + 2*s14^2*s24 - 3*m12*s24^2 - s13*s24^2 + 
        3*s14*s24^2 + s24^3 - 3*m12^2*s35 - m12*m22*s35 + 2*m12*s14*s35 + 
        4*m12*s24*s35 + m22*s24*s35 - 2*s14*s24*s35 - s24^2*s35 - m12^2*s45 - 
        2*m12*s24*s45 + 2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 0, 1, 1, 1, 1, 1, 
        2, 0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (m12*m22*s14 - 2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - m12*m22*s24 + 
        2*m12*s13*s24 + 2*m12*s14*s24 + m22*s14*s24 - s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + s24^3 + 4*m12^2*s35 + 4*m12*m22*s35 - m12*s14*s35 + 
        3*m22*s14*s35 - 2*s13*s14*s35 + m12*s24*s35 + m22*s24*s35 + 
        2*s13*s24*s35 - s14*s24*s35 - 3*s24^2*s35 - 2*m12*s35^2 - 2*m22*s35^2 + 
        2*s24*s35^2 + m12*s14*s45 - m12*s24*s45 - s14*s24*s45 + s24^2*s45 - 
        4*m12*s35*s45 - s14*s35*s45 - 3*s24*s35*s45 + 2*s35^2*s45)*
       j[PL1, 1, 0, 1, 1, 2, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((m12*m22 - 2*m12*s13 + m12*s14 + m12*s24 - m22*s24 + 2*s13*s24 - 
        s14*s24 - s24^2 - 3*m12*s35 + m22*s35 - 2*s13*s35 + s24*s35 + m12*s45 - 
        s24*s45 + s35*s45)*j[PL1, 1, 0, 1, 2, 1, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) - 
     ((3*m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 - m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 - m12^2*s35 - m12*m22*s35 + 
        2*m12*s24*s35 + m22*s24*s35 - s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 
        2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 0, 1, 1, 1, 1, 
        2, 0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((3*m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 - m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 - m12^2*s35 - m12*m22*s35 + 
        2*m12*s24*s35 + m22*s24*s35 - s24^2*s35 - m12^2*s45 - 2*m12*s24*s45 + 
        2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 0, 1, 2, 1, 1, 
        1, 0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((m12^2 + m12*s13 + m22*s14 - s13*s14 + m12*s24 + m22*s24 - s14*s24 - 
        s24^2 - m12*s35 - m22*s35 + s24*s35 - m12*s45 - s24*s45 + s35*s45)*
       j[PL1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) - 
     (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
        s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 0, 1, 1, 1, 
        2, 0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
        s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 0, 2, 1, 1, 
        1, 0, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((4*m12^3 + m12^2*m22 + 2*m12^2*s13 - 2*m12^2*s14 + 2*m12*m22*s14 - 
        3*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 4*m12^2*s24 - m12*s13*s24 - 
        m12*s14*s24 - 2*m22*s14*s24 + s13*s14*s24 + s14^2*s24 + m12*s24^2 + 
        s14*s24^2 - m12^2*s35 - m12*m22*s35 + m12*s14*s35 + m22*s14*s35 + 
        m12*s24*s35 - s14*s24*s35 - 3*m12^2*s45 + m12*s14*s45 + m12*s24*s45 + 
        s14*s24*s45 + m12*s35*s45 - s14*s35*s45)*(m12^2*m22 - 2*m12^2*s13 - 
        m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - m12*m22*s24 + 3*m12*s13*s24 - 
        m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 3*m12*s24^2 - s13*s24^2 + 
        s14*s24^2 + s24^3 + m12^2*s35 + 2*m12*m22*s35 + m22*s14*s35 - 
        s13*s14*s35 + 2*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 
        2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 + m12^2*s45 - 
        2*m12*s24*s45 + s24^2*s45 - 2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       j[PL1, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
         m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - 
         s13*s14*s24 - 3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + 
         m12^2*s35 + 2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 
         2*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 
         2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 + m12^2*s45 - 
         2*m12*s24*s45 + s24^2*s45 - 2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)^
        2*j[PL1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     (2*(m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 1, 
        1, 0, 0, 0])/(m12*(8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 
        4*m12^2*s13^2 - 4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((4*m12^3 + 3*m12^2*m22 - 2*m12^2*s13 - 2*m12^2*s14 - m12*m22*s14 + 
        m12*s13*s14 - m12*m22*s24 + 3*m12*s13*s24 - 5*m12*s14*s24 - 
        m22*s14*s24 - s13*s14*s24 + 2*s14^2*s24 - 3*m12*s24^2 - s13*s24^2 + 
        3*s14*s24^2 + s24^3 - 3*m12^2*s35 - m12*m22*s35 + 2*m12*s14*s35 + 
        4*m12*s24*s35 + m22*s24*s35 - 2*s14*s24*s35 - s24^2*s35 - m12^2*s45 - 
        2*m12*s24*s45 + 2*s14*s24*s45 + s24^2*s45 + m12*s35*s45 - s24*s35*s45)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 1, 
        2, -1, 0, 0])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     (2*(2*m12^3 - m12^2*s14 - m12^2*s24 - 2*m12*s14*s24 + s14^2*s24 + 
        s14*s24^2 - m12^2*s35 + m12*s14*s35 + m12*s24*s35 - s14*s24*s35)*
       (m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*j[PL1, 1, 1, 1, 1, 1, 1, 1, 
        2, 0, 0, -1])/(m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 
        2*m12*s13*s14 - m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 
        2*m12*s13*s24 - 2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - 
        s13*s24^2 + 2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 
        2*m22*s14*s35 - s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + 
        s13*s24*s35 - 2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + 
        s24*s35^2 - 2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + 
        s24^2*s45 - m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*(20*m12^4 + 14*m12^3*m22 - 
        4*m12^3*s13 - 10*m12^3*s14 - 3*m12^2*m22*s14 - m12*m22*s14^2 + 
        m12*s13*s14^2 - 6*m12^3*s24 - 7*m12^2*m22*s24 + 12*m12^2*s13*s24 - 
        20*m12^2*s14*s24 - 6*m12*m22*s14*s24 - 6*m12*s13*s14*s24 + 
        9*m12*s14^2*s24 + m22*s14^2*s24 + s13*s14^2*s24 - 12*m12^2*s24^2 + 
        m12*m22*s24^2 - 7*m12*s13*s24^2 + 16*m12*s14*s24^2 + m22*s14*s24^2 + 
        2*s13*s14*s24^2 - s14^2*s24^2 + 7*m12*s24^3 + s13*s24^3 - 2*s14*s24^3 - 
        s24^4 - 12*m12^3*s35 - 3*m12^2*m22*s35 - 2*m12^2*s13*s35 + 
        9*m12^2*s14*s35 + 2*m12*m22*s14*s35 + m12*s13*s14*s35 + 
        19*m12^2*s24*s35 + 4*m12*m22*s24*s35 + 3*m12*s13*s24*s35 - 
        11*m12*s14*s24*s35 - 2*m22*s14*s24*s35 - s13*s14*s24*s35 - 
        9*m12*s24^2*s35 - m22*s24^2*s35 - s13*s24^2*s35 + 2*s14*s24^2*s35 + 
        2*s24^3*s35 - m12^2*s35^2 - m12*m22*s35^2 + 2*m12*s24*s35^2 + 
        m22*s24*s35^2 - s24^2*s35^2 - 6*m12^3*s45 + m12^2*s14*s45 - 
        7*m12^2*s24*s45 + 8*m12*s14*s24*s45 + 6*m12*s24^2*s45 - s14*s24^2*s45 - 
        s24^3*s45 + 3*m12^2*s35*s45 - m12*s14*s35*s45 - 5*m12*s24*s35*s45 + 
        s14*s24*s35*s45 + 2*s24^2*s35*s45 + m12*s35^2*s45 - s24*s35^2*s45)*
       j[PL1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
         m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - 
         s13*s14*s24 - 3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + 
         m12^2*s35 + 2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 
         2*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 
         2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 + m12^2*s45 - 
         2*m12*s24*s45 + s24^2*s45 - 2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)^
        2*j[PL1, 1, 1, 1, 1, 2, 1, 1, 1, 0, -1, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) - 
     ((m12^2*m22 - 2*m12^2*s13 - m12*m22*s14 + m12*s13*s14 + 2*m12^2*s24 - 
        m12*m22*s24 + 3*m12*s13*s24 - m12*s14*s24 + m22*s14*s24 - s13*s14*s24 - 
        3*m12*s24^2 - s13*s24^2 + s14*s24^2 + s24^3 + m12^2*s35 + 
        2*m12*m22*s35 + m22*s14*s35 - s13*s14*s35 + 2*m12*s24*s35 + 
        m22*s24*s35 + s13*s24*s35 - s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - 
        m22*s35^2 + s24*s35^2 + m12^2*s45 - 2*m12*s24*s45 + s24^2*s45 - 
        2*m12*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*(2*m12^3*m22 - 4*m12^3*s13 - 
        m12^2*m22*s14 - m12*m22*s14^2 + m12*s13*s14^2 + 4*m12^3*s24 - 
        m12^2*m22*s24 + 4*m12^2*s13*s24 + 2*m12*s13*s14*s24 - m12*s14^2*s24 + 
        m22*s14^2*s24 - s13*s14^2*s24 - 4*m12^2*s24^2 - m12*m22*s24^2 + 
        m12*s13*s24^2 - 2*m12*s14*s24^2 + m22*s14*s24^2 - 2*s13*s14*s24^2 + 
        s14^2*s24^2 - m12*s24^3 - s13*s24^3 + 2*s14*s24^3 + s24^4 + 
        6*m12^3*s35 + 5*m12^2*m22*s35 + 2*m12^2*s13*s35 - m12^2*s14*s35 + 
        6*m12*m22*s14*s35 - 5*m12*s13*s14*s35 + m12^2*s24*s35 + 
        4*m12*m22*s24*s35 + m12*s13*s24*s35 - m12*s14*s24*s35 + 
        s13*s14*s24*s35 - m12*s24^2*s35 + m22*s24^2*s35 + s13*s24^2*s35 - 
        2*s14*s24^2*s35 - 2*s24^3*s35 - 3*m12^2*s35^2 - 3*m12*m22*s35^2 + 
        2*m12*s24*s35^2 - m22*s24*s35^2 + s24^2*s35^2 + 2*m12^3*s45 + 
        m12^2*s14*s45 - 3*m12^2*s24*s45 - 2*m12*s14*s24*s45 + s14*s24^2*s45 + 
        s24^3*s45 - 7*m12^2*s35*s45 - m12*s14*s35*s45 - 5*m12*s24*s35*s45 - 
        s14*s24*s35*s45 - 2*s24^2*s35*s45 + 3*m12*s35^2*s45 + s24*s35^2*s45)*
       j[PL1, 1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)*
       (8*m12^3*m22 - m12^2*m22^2 + 4*m12^2*m22*s13 - 4*m12^2*s13^2 - 
        4*m12^2*m22*s14 + 2*m12*m22^2*s14 - 6*m12*m22*s13*s14 + 
        4*m12*s13^2*s14 - m22^2*s14^2 + 2*m22*s13*s14^2 - s13^2*s14^2 - 
        8*m12^2*m22*s24 + 8*m12^2*s13*s24 - 2*m12*m22*s13*s24 + 
        4*m12*s13^2*s24 - 2*m12*m22*s14*s24 - 8*m12*s13*s14*s24 + 
        2*m22*s13*s14*s24 - 2*s13^2*s14*s24 + 2*m22*s14^2*s24 + 
        2*s13*s14^2*s24 - 4*m12^2*s24^2 + 2*m12*m22*s24^2 - 8*m12*s13*s24^2 - 
        s13^2*s24^2 + 4*m12*s14*s24^2 + 2*m22*s14*s24^2 + 4*s13*s14*s24^2 - 
        s14^2*s24^2 + 4*m12*s24^3 + 2*s13*s24^3 - 2*s14*s24^3 - s24^4 + 
        2*m12^2*m22*s35 + 2*m12*m22^2*s35 - 4*m12^2*s13*s35 + 
        2*m12*m22*s14*s35 + 2*m22^2*s14*s35 + 2*m12*s13*s14*s35 - 
        2*m22*s13*s14*s35 + 4*m12^2*s24*s35 + 2*m12*m22*s24*s35 + 
        6*m12*s13*s24*s35 + 2*m22*s13*s24*s35 - 2*m12*s14*s24*s35 - 
        4*m22*s14*s24*s35 - 2*s13*s14*s24*s35 - 6*m12*s24^2*s35 - 
        2*m22*s24^2*s35 - 2*s13*s24^2*s35 + 2*s14*s24^2*s35 + 2*s24^3*s35 - 
        m12^2*s35^2 - 2*m12*m22*s35^2 - m22^2*s35^2 + 2*m12*s24*s35^2 + 
        2*m22*s24*s35^2 - s24^2*s35^2 - 2*m12^2*m22*s45 + 4*m12^2*s13*s45 + 
        2*m12*m22*s14*s45 - 2*m12*s13*s14*s45 - 4*m12^2*s24*s45 + 
        2*m12*m22*s24*s45 - 6*m12*s13*s24*s45 + 2*m12*s14*s24*s45 - 
        2*m22*s14*s24*s45 + 2*s13*s14*s24*s45 + 6*m12*s24^2*s45 + 
        2*s13*s24^2*s45 - 2*s14*s24^2*s45 - 2*s24^3*s45 - 2*m12^2*s35*s45 - 
        4*m12*m22*s35*s45 - 2*m22*s14*s35*s45 + 2*s13*s14*s35*s45 - 
        4*m12*s24*s35*s45 - 2*m22*s24*s35*s45 - 2*s13*s24*s35*s45 + 
        2*s14*s24*s35*s45 + 4*s24^2*s35*s45 + 2*m12*s35^2*s45 + 
        2*m22*s35^2*s45 - 2*s24*s35^2*s45 - m12^2*s45^2 + 2*m12*s24*s45^2 - 
        s24^2*s45^2 + 2*m12*s35*s45^2 + 2*s24*s35*s45^2 - s35^2*s45^2)) + 
     ((2*m12^2 + 2*m12*s13 - m12*s14 + m22*s14 - s13*s14 - m12*s24 + m22*s24 - 
        s13*s24 + m12*s35 - m22*s35 + s13*s35 - 2*m12*s45)*
       j[PL1, 1, 1, 1, 2, 0, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) - 
     ((m12^2 + m12*m22 - m12*s13 - m12*s24 - m22*s24 + s13*s24 - m12*s35 + 
        m22*s35 - s13*s35)*j[PL1, 1, 1, 1, 2, 1, 1, 1, 1, 0, -1, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)) + 
     ((2*m12^3 + 2*m12^2*m22 - 2*m12^2*s13 + m12^2*s14 + m12*m22*s14 - 
        m12*s13*s14 - m12^2*s24 - m12*m22*s24 + m12*s13*s24 - m12*s14*s24 - 
        m22*s14*s24 + s13*s14*s24 - m12*s24^2 - m22*s24^2 + s13*s24^2 - 
        5*m12^2*s35 + m12*m22*s35 - 3*m12*s13*s35 + m12*s24*s35 + m22*s24*s35 - 
        s13*s24*s35 + 2*m12*s35*s45)*j[PL1, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0])/
      (m12*(4*m12^3 + 2*m12^2*m22 - 2*m12^2*s14 + m12*m22*s14 - 2*m12*s13*s14 - 
        m22*s14^2 + s13*s14^2 - 2*m12^2*s24 - m12*m22*s24 + 2*m12*s13*s24 - 
        2*m12*s14*s24 - m22*s14*s24 + s14^2*s24 - 2*m12*s24^2 - s13*s24^2 + 
        2*s14*s24^2 + s24^3 + m12*m22*s35 + m12*s14*s35 + 2*m22*s14*s35 - 
        s13*s14*s35 + 3*m12*s24*s35 + m22*s24*s35 + s13*s24*s35 - 
        2*s14*s24*s35 - 2*s24^2*s35 - m12*s35^2 - m22*s35^2 + s24*s35^2 - 
        2*m12^2*s45 + m12*s14*s45 - m12*s24*s45 + s14*s24*s45 + s24^2*s45 - 
        m12*s35*s45 - s14*s35*s45 - 2*s24*s35*s45 + s35^2*s45)))/m12^2,
  (eps^2*r31*j[PL1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/m12^5,
  (eps^2*r31*j[PL1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/m12^5}|>


==> anc/basis2ljet.m <==
<|"Family" -> <|
 "LoopMomenta"          -> {k1, k2},
 "ExternalMomenta"      -> {p, k, nbar},
 "MomentumConservation" -> {Q -> p - k - nbar},
 "ScalarProducts"       -> {p^2 -> m2, k^2 -> 0, nbar^2 -> 0,
                            p k -> seg/2,
                            p nbar -> m2,
                            k nbar -> (q2 + m2 + seg)/2},
 "Propagators"          -> {
   <|"Type" -> "Linear", "Momentum" -> k1, "Vector" -> nbar, "Constant" -> b0|>,
   <|"Type" -> "Linear", "Momentum" -> k2, "Vector" -> nbar, "Constant" -> b0|>,
   <|"Type" -> "Quadratic", "Momentum" -> k1|>,
   <|"Type" -> "Quadratic", "Momentum" -> k2|>,
   <|"Type" -> "Quadratic", "Momentum" -> k1 - p, "Mass2" -> m2|>,
   <|"Type" -> "Quadratic", "Momentum" -> k1 - p + k, "Mass2" -> m2|>,
   <|"Type" -> "Quadratic", "Momentum" -> k1 + k2 - p + k, "Mass2" -> m2|>,
   <|"Type" -> "Quadratic", "Momentum" -> k1 + k2 - p, "Mass2" -> m2|>,
   <|"Type" -> "Quadratic", "Momentum" -> k2 - p + k, "Mass2" -> m2|>
 }
|>,
 "Roots" -> {r1 -> Sqrt[seg*(2*b0*m2^2 + 2*b0*m2*q2 + b0^2*seg + m2^2*seg)], 
 r2 -> Sqrt[(4*m2 - seg)*seg], 
 r3 -> Sqrt[seg*(4*b0*m2^2 + 4*b0*m2*q2 + 4*b0^2*seg + m2^2*seg)], 
 r4 -> Sqrt[seg*(m2 + q2 + seg)*(4*m2^2 - 4*m2*q2 - 3*m2*seg + q2*seg + seg^2)], 
 r5 -> Sqrt[-16*b0^3*m2^3 + 8*b0^2*m2^4 - 16*b0^3*m2^2*q2 - 4*b0^2*m2^2*q2^2 + 
     32*b0^3*m2^2*seg - 36*b0^2*m2^3*seg + 6*b0*m2^4*seg + 32*b0^3*m2*q2*seg - 
     4*b0^2*m2^2*q2*seg - 6*b0*m2^3*q2*seg + 16*b0^2*m2*q2^2*seg - 
     2*b0*m2^2*q2^2*seg + 2*b0*m2*q2^3*seg + 16*b0^4*seg^2 - 8*b0^3*m2*seg^2 + 
     33*b0^2*m2^2*seg^2 - 16*b0*m2^3*seg^2 + m2^4*seg^2 + 8*b0^3*q2*seg^2 + 
     14*b0^2*m2*q2*seg^2 + 8*b0*m2^2*q2*seg^2 - 2*m2^3*q2*seg^2 + b0^2*q2^2*seg^2 + 
     4*b0*m2*q2^2*seg^2 + m2^2*q2^2*seg^2 + 8*b0^3*seg^3 - 2*b0^2*m2*seg^3 + 
     10*b0*m2^2*seg^3 - 2*m2^3*seg^3 + 2*b0^2*q2*seg^3 + 2*b0*m2*q2*seg^3 + 
     2*m2^2*q2*seg^3 + b0^2*seg^4 + m2^2*seg^4], 
 r6 -> Sqrt[-8*b0*m2^3 - m2^4 - 8*b0*m2^2*q2 + 2*m2^3*q2 - m2^2*q2^2 - 4*b0*m2^2*seg - 
     2*m2^3*seg - 4*b0*m2*q2*seg + 2*m2^2*q2*seg - 4*b0^2*seg^2 + 4*b0*m2*seg^2 - 
     m2^2*seg^2], 
 r7 -> Sqrt[seg*(-8*b0*m2^2 + 4*m2^3 - 8*b0*m2*q2 - 4*m2*q2^2 + 4*b0^2*seg - 4*b0*m2*seg + 
      m2^2*seg + 4*b0*q2*seg - 6*m2*q2*seg + q2^2*seg + 4*b0*seg^2 - 2*m2*seg^2 + 
      2*q2*seg^2 + seg^3)], 
 r8 -> Sqrt[2*b0*m2^3 - m2^4 + 2*b0*m2^2*q2 - 2*b0*m2^2*seg + 2*m2^3*seg - 
     2*b0*m2*q2*seg - b0^2*seg^2 - m2^2*seg^2], 
 r9 -> Sqrt[b0*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
     (2*b0^2*m2 - 4*b0*m2^2 + 2*m2^3 + 4*b0*m2*q2 - 4*m2^2*q2 + 2*m2*q2^2 - 
      2*b0^2*seg + 5*b0*m2*seg - 4*m2^2*seg - b0*q2*seg + 4*m2*q2*seg - b0*seg^2 + 
      2*m2*seg^2)]},
 "Masters" -> {
  (eps^3*seg^3)*j[fam21, -1, 2, 1, 1, 1, 1, 1, 0, 1] + 
   ((3*eps^3*seg*(8*m2 + seg)^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(4*b0*(m2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2] + 
   ((3*eps^3*seg*(8*m2 + seg)^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(4*b0*(m2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2] + 
   ((3*eps^3*seg*(8*m2 + seg)^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(4*b0*(m2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1] + 
   ((-3*eps^4*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 0, 0, 1, 1, 0, 1] + 
   ((-3*eps^4*seg^2*(7*m2 + seg)*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 0, 0, 1, 2, 0, 1] + 
   ((3*eps^4*(m2 - 2*seg)*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 0, 0, 2, 1, 0, 1] + 
   ((3*eps^4*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 0, 1, 1, 0, 1] + 
   ((-3*eps^4*(3*m2 - 2*seg)*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 1] + 
   ((3*eps^4*seg^3*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 0, 2, 1, 0, 1] + 
   ((3*eps^4*seg^2*(8*m2 + seg)*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 
         192*b0^2*m2^7*q2^2 - 64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 
         480*b0^2*m2^7*q2*seg - 64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 
         160*b0^2*m2^5*q2^3*seg + 64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 
         256*b0^3*m2^6*seg^2 - 32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 
         512*b0^3*m2^5*q2*seg^2 - 192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 
         4*m2^8*q2*seg^2 + 256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 
         128*b0*m2^6*q2^2*seg^2 + 8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 
         64*b0*m2^5*q2^3*seg^2 + 8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 
         4*m2^5*q2^4*seg^2 - 4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 
         2*m2^8*seg^3 - 960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 
         80*b0*m2^6*q2*seg^3 + 26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 
         320*b0^2*m2^4*q2^2*seg^3 - 256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 
         192*b0^2*m2^3*q2^3*seg^3 - 80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 
         16*b0*m2^3*q2^4*seg^3 - 6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 
         72*b0^3*m2^4*seg^4 - 248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(2*b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 1, 1, 1, 0, 1] + 
   ((3*eps^4*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 0, 1, 0, 1] + 
   ((-3*eps^4*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 1, 0, 0, 1] + 
   ((3*eps^4*seg^2*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 0] + 
   ((3*eps^4*seg^3*(-64*b0^2*m2^9 - 192*b0^2*m2^8*q2 - 192*b0^2*m2^7*q2^2 - 
         64*b0^2*m2^6*q2^3 + 160*b0^2*m2^8*seg - 32*b0*m2^9*seg + 480*b0^2*m2^7*q2*seg - 
         64*b0*m2^8*q2*seg + 480*b0^2*m2^6*q2^2*seg + 160*b0^2*m2^5*q2^3*seg + 
         64*b0*m2^6*q2^3*seg + 32*b0*m2^5*q2^4*seg + 256*b0^3*m2^6*seg^2 - 
         32*b0^2*m2^7*seg^2 + 64*b0*m2^8*seg^2 - 4*m2^9*seg^2 + 512*b0^3*m2^5*q2*seg^2 - 
         192*b0^2*m2^6*q2*seg^2 + 192*b0*m2^7*q2*seg^2 - 4*m2^8*q2*seg^2 + 
         256*b0^3*m2^4*q2^2*seg^2 - 288*b0^2*m2^5*q2^2*seg^2 + 128*b0*m2^6*q2^2*seg^2 + 
         8*m2^7*q2^2*seg^2 - 128*b0^2*m2^4*q2^3*seg^2 - 64*b0*m2^5*q2^3*seg^2 + 
         8*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 4*m2^5*q2^4*seg^2 - 
         4*m2^4*q2^5*seg^2 - 480*b0^3*m2^5*seg^3 + 16*b0*m2^7*seg^3 + 2*m2^8*seg^3 - 
         960*b0^3*m2^4*q2*seg^3 - 128*b0^2*m2^5*q2*seg^3 - 80*b0*m2^6*q2*seg^3 + 
         26*m2^7*q2*seg^3 - 480*b0^3*m2^3*q2^2*seg^3 - 320*b0^2*m2^4*q2^2*seg^3 - 
         256*b0*m2^5*q2^2*seg^3 + 4*m2^6*q2^2*seg^3 - 192*b0^2*m2^3*q2^3*seg^3 - 
         80*b0*m2^4*q2^3*seg^3 - 28*m2^5*q2^3*seg^3 + 16*b0*m2^3*q2^4*seg^3 - 
         6*m2^4*q2^4*seg^3 + 2*m2^3*q2^5*seg^3 - 72*b0^3*m2^4*seg^4 - 
         248*b0^2*m2^5*seg^4 - 54*b0*m2^6*seg^4 + 16*m2^7*seg^4 + 
         400*b0^3*m2^3*q2*seg^4 - 328*b0^2*m2^4*q2*seg^4 - 208*b0*m2^5*q2*seg^4 - 
         18*m2^6*q2*seg^4 + 184*b0^3*m2^2*q2^2*seg^4 + 120*b0^2*m2^3*q2^2*seg^4 + 
         20*b0*m2^4*q2^2*seg^4 - 52*m2^5*q2^2*seg^4 + 200*b0^2*m2^2*q2^3*seg^4 + 
         64*b0*m2^3*q2^3*seg^4 + 16*m2^4*q2^3*seg^4 + 50*b0*m2^2*q2^4*seg^4 + 
         4*m2^3*q2^4*seg^4 + 2*m2^2*q2^5*seg^4 + 532*b0^3*m2^3*seg^5 + 
         16*b0^2*m2^4*seg^5 - 63*b0*m2^5*seg^5 - 15*m2^6*seg^5 + 40*b0^3*m2^2*q2*seg^5 + 
         564*b0^2*m2^3*q2*seg^5 + 128*b0*m2^4*q2*seg^5 - 40*m2^5*q2*seg^5 + 
         36*b0^3*m2*q2^2*seg^5 + 168*b0^2*m2^2*q2^2*seg^5 + 126*b0*m2^3*q2^2*seg^5 + 
         50*m2^4*q2^2*seg^5 + 20*b0^2*m2*q2^3*seg^5 + 80*b0*m2^2*q2^3*seg^5 + 
         b0*m2*q2^4*seg^5 + 5*m2^2*q2^4*seg^5 - 204*b0^3*m2^2*seg^6 + 
         348*b0^2*m2^3*seg^6 + 61*b0*m2^4*seg^6 - 11*m2^5*seg^6 - 
         196*b0^2*m2^2*q2*seg^6 + 124*b0*m2^3*q2*seg^6 + 48*m2^4*q2*seg^6 + 
         4*b0^3*q2^2*seg^6 + 20*b0^2*m2*q2^2*seg^6 - 30*b0*m2^2*q2^2*seg^6 - 
         6*m2^3*q2^2*seg^6 + 4*b0^2*q2^3*seg^6 + 4*b0*m2*q2^3*seg^6 + b0*q2^4*seg^6 + 
         m2*q2^4*seg^6 - 36*b0^3*m2*seg^7 - 164*b0^2*m2^2*seg^7 + 46*b0*m2^3*seg^7 + 
         16*m2^4*seg^7 + 8*b0^3*q2*seg^7 - 20*b0^2*m2*q2*seg^7 - 100*b0*m2^2*q2*seg^7 - 
         6*m2^3*q2*seg^7 + 12*b0^2*q2^2*seg^7 + 6*b0*m2*q2^2*seg^7 - 10*m2^2*q2^2*seg^7 + 
         4*b0*q2^3*seg^7 + 4*m2*q2^3*seg^7 + 4*b0^3*seg^8 - 20*b0^2*m2*seg^8 - 
         40*b0*m2^2*seg^8 - 2*m2^3*seg^8 + 12*b0^2*q2*seg^8 + 4*b0*m2*q2*seg^8 - 
         10*m2^2*q2*seg^8 + 6*b0*q2^2*seg^8 + 6*m2*q2^2*seg^8 + 4*b0^2*seg^9 + 
         b0*m2*seg^9 - 3*m2^2*seg^9 + 4*b0*q2*seg^9 + 4*m2*q2*seg^9 + b0*seg^10 + 
         m2*seg^10))/(b0*m2*(m2 + q2 - seg)*(2*m2 + seg)^2*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 1] + 
   ((eps^3*seg^2*(m2 + q2 + seg))/(2*b0 + m2 + q2 + seg))*j[fam21, 0, 1, 0, 1, 1, 1, 1, 0, 1] + 
   (-1/4*(eps^4*seg^2*(-256*b0^3*m2^9 - 768*b0^3*m2^8*q2 - 768*b0^3*m2^7*q2^2 - 
          256*b0^3*m2^6*q2^3 + 640*b0^3*m2^8*seg - 320*b0^2*m2^9*seg - 32*b0*m2^10*seg + 
          1920*b0^3*m2^7*q2*seg - 384*b0^2*m2^8*q2*seg + 96*b0*m2^9*q2*seg + 
          1920*b0^3*m2^6*q2^2*seg + 256*b0^2*m2^7*q2^2*seg - 64*b0*m2^8*q2^2*seg + 
          640*b0^3*m2^5*q2^3*seg + 384*b0^2*m2^6*q2^3*seg - 64*b0*m2^7*q2^3*seg + 
          64*b0^2*m2^5*q2^4*seg + 96*b0*m2^6*q2^4*seg - 32*b0*m2^5*q2^5*seg + 
          1024*b0^4*m2^6*seg^2 + 992*b0^2*m2^8*seg^2 + 80*b0*m2^9*seg^2 - 8*m2^10*seg^2 + 
          2048*b0^4*m2^5*q2*seg^2 - 896*b0^3*m2^6*q2*seg^2 + 1280*b0^2*m2^7*q2*seg^2 - 
          368*b0*m2^8*q2*seg^2 + 32*m2^9*q2*seg^2 + 1024*b0^4*m2^4*q2^2*seg^2 - 
          1280*b0^3*m2^5*q2^2*seg^2 + 64*b0^2*m2^6*q2^2*seg^2 + 288*b0*m2^7*q2^2*seg^2 - 
          40*m2^8*q2^2*seg^2 - 384*b0^3*m2^4*q2^3*seg^2 - 768*b0^2*m2^5*q2^3*seg^2 + 
          288*b0*m2^6*q2^3*seg^2 - 32*b0^2*m2^4*q2^4*seg^2 - 368*b0*m2^5*q2^4*seg^2 + 
          40*m2^6*q2^4*seg^2 + 80*b0*m2^4*q2^5*seg^2 - 32*m2^5*q2^5*seg^2 + 
          8*m2^4*q2^6*seg^2 - 1920*b0^4*m2^5*seg^3 - 160*b0^3*m2^6*seg^3 - 
          832*b0^2*m2^7*seg^3 - 56*b0*m2^8*seg^3 + 36*m2^9*seg^3 - 
          3840*b0^4*m2^4*q2*seg^3 - 96*b0^3*m2^5*q2*seg^3 - 1280*b0^2*m2^6*q2*seg^3 + 
          600*b0*m2^7*q2*seg^3 - 104*m2^8*q2*seg^3 - 1920*b0^4*m2^3*q2^2*seg^3 - 
          1120*b0^3*m2^4*q2^2*seg^3 - 1088*b0^2*m2^5*q2^2*seg^3 - 
          112*b0*m2^6*q2^2*seg^3 + 44*m2^7*q2^2*seg^3 - 1184*b0^3*m2^3*q2^3*seg^3 + 
          640*b0^2*m2^4*q2^3*seg^3 - 912*b0*m2^5*q2^3*seg^3 + 144*m2^6*q2^3*seg^3 - 
          256*b0^2*m2^3*q2^4*seg^3 + 552*b0*m2^4*q2^4*seg^3 - 196*m2^5*q2^4*seg^3 - 
          72*b0*m2^3*q2^5*seg^3 + 88*m2^4*q2^5*seg^3 - 12*m2^3*q2^6*seg^3 - 
          256*b0^4*m2^4*seg^4 - 1040*b0^3*m2^5*seg^4 + 24*b0^2*m2^6*seg^4 + 
          12*b0*m2^7*seg^4 - 58*m2^8*seg^4 + 1536*b0^4*m2^3*q2*seg^4 - 
          1840*b0^3*m2^4*q2*seg^4 + 48*b0^2*m2^5*q2*seg^4 - 356*b0*m2^6*q2*seg^4 + 
          72*m2^7*q2*seg^4 + 768*b0^4*m2^2*q2^2*seg^4 + 16*b0^3*m2^3*q2^2*seg^4 + 
          672*b0^2*m2^4*q2^2*seg^4 - 744*b0*m2^5*q2^2*seg^4 + 198*m2^6*q2^2*seg^4 + 
          1072*b0^3*m2^2*q2^3*seg^4 - 688*b0^2*m2^3*q2^3*seg^4 + 
          1176*b0*m2^4*q2^3*seg^4 - 448*m2^5*q2^3*seg^4 + 456*b0^2*m2^2*q2^4*seg^4 - 
          420*b0*m2^3*q2^4*seg^4 + 306*m2^4*q2^4*seg^4 + 76*b0*m2^2*q2^5*seg^4 - 
          72*m2^3*q2^5*seg^4 + 2*m2^2*q2^6*seg^4 + 2048*b0^4*m2^3*seg^5 - 
          16*b0^3*m2^4*seg^5 + 92*b0^2*m2^5*seg^5 + 27*m2^7*seg^5 + 
          256*b0^4*m2^2*q2*seg^5 + 2432*b0^3*m2^3*q2*seg^5 + 48*b0^2*m2^4*q2*seg^5 - 
          244*b0*m2^5*q2*seg^5 + 130*m2^6*q2*seg^5 + 128*b0^4*m2*q2^2*seg^5 + 
          1104*b0^3*m2^2*q2^2*seg^5 - 168*b0^2*m2^3*q2^2*seg^5 + 
          1088*b0*m2^4*q2^2*seg^5 - 499*m2^5*q2^2*seg^5 + 128*b0^3*m2*q2^3*seg^5 + 
          848*b0^2*m2^2*q2^3*seg^5 - 744*b0*m2^3*q2^3*seg^5 + 508*m2^4*q2^3*seg^5 + 
          76*b0^2*m2*q2^4*seg^5 + 192*b0*m2^2*q2^4*seg^5 - 171*m2^3*q2^4*seg^5 + 
          28*b0*m2*q2^5*seg^5 + 2*m2^2*q2^5*seg^5 + 3*m2*q2^6*seg^5 - 
          768*b0^4*m2^2*seg^6 + 1632*b0^3*m2^3*seg^6 - 212*b0^2*m2^4*seg^6 - 
          20*b0*m2^5*seg^6 + 35*m2^6*seg^6 - 672*b0^3*m2^2*q2*seg^6 + 
          736*b0^2*m2^3*q2*seg^6 + 384*b0*m2^4*q2*seg^6 - 276*m2^5*q2*seg^6 + 
          176*b0^3*m2*q2^2*seg^6 + 120*b0^2*m2^2*q2^2*seg^6 - 480*b0*m2^3*q2^2*seg^6 + 
          449*m2^4*q2^2*seg^6 - 16*b0^3*q2^3*seg^6 + 240*b0^2*m2*q2^3*seg^6 + 
          88*b0*m2^2*q2^3*seg^6 - 208*m2^3*q2^3*seg^6 - 20*b0^2*q2^4*seg^6 + 
          132*b0*m2*q2^4*seg^6 - 19*m2^2*q2^4*seg^6 - 8*b0*q2^5*seg^6 + 
          20*m2*q2^5*seg^6 - q2^6*seg^6 - 128*b0^4*m2*seg^7 - 704*b0^3*m2^2*seg^7 + 
          472*b0^2*m2^3*seg^7 - 61*m2^5*seg^7 - 32*b0^3*m2*q2*seg^7 - 
          480*b0^2*m2^2*q2*seg^7 - 48*b0*m2^3*q2*seg^7 + 206*m2^4*q2*seg^7 - 
          48*b0^3*q2^2*seg^7 + 264*b0^2*m2*q2^2*seg^7 - 128*b0*m2^2*q2^2*seg^7 - 
          138*m2^3*q2^2*seg^7 - 80*b0^2*q2^3*seg^7 + 248*b0*m2*q2^3*seg^7 - 
          56*m2^2*q2^3*seg^7 - 40*b0*q2^4*seg^7 + 55*m2*q2^4*seg^7 - 6*q2^5*seg^7 - 
          80*b0^3*m2*seg^8 - 208*b0^2*m2^2*seg^8 + 36*b0*m2^3*seg^8 + 39*m2^4*seg^8 - 
          48*b0^3*q2*seg^8 + 112*b0^2*m2*q2*seg^8 - 132*b0*m2^2*q2*seg^8 - 
          48*m2^3*q2*seg^8 - 120*b0^2*q2^2*seg^8 + 232*b0*m2*q2^2*seg^8 - 
          64*m2^2*q2^2*seg^8 - 80*b0*q2^3*seg^8 + 80*m2*q2^3*seg^8 - 15*q2^4*seg^8 - 
          16*b0^3*seg^9 + 12*b0^2*m2*seg^9 - 32*b0*m2^2*seg^9 - 7*m2^3*seg^9 - 
          80*b0^2*q2*seg^9 + 108*b0*m2*q2*seg^9 - 34*m2^2*q2*seg^9 - 80*b0*q2^2*seg^9 + 
          65*m2*q2^2*seg^9 - 20*q2^3*seg^9 - 20*b0^2*seg^10 + 20*b0*m2*seg^10 - 
          7*m2^2*seg^10 - 40*b0*q2*seg^10 + 28*m2*q2*seg^10 - 15*q2^2*seg^10 - 
          8*b0*seg^11 + 5*m2*seg^11 - 6*q2*seg^11 - seg^12))/
        (b0*m2*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)*(m2 + q2 + seg)*
         (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
          16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
          8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
          4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
          2*q2*seg^3 + seg^4)))*j[fam21, 1, 0, 1, 1, 0, 1, 1, 0, 1],
  (eps^3*seg^2)*j[fam21, -1, 1, 1, 1, 1, 1, 1, 0, 1] + 
   ((-9*eps^2*seg^2*(-512*b0^3*m2^11 - 1024*b0^2*m2^12 - 640*b0*m2^13 - 128*m2^14 - 
         2048*b0^3*m2^10*q2 - 1024*b0^2*m2^11*q2 - 256*b0*m2^12*q2 - 128*m2^13*q2 - 
         3072*b0^3*m2^9*q2^2 + 2048*b0^2*m2^10*q2^2 + 640*b0*m2^11*q2^2 + 
         128*m2^12*q2^2 - 2048*b0^3*m2^8*q2^3 + 2048*b0^2*m2^9*q2^3 + 512*b0*m2^10*q2^3 + 
         128*m2^11*q2^3 - 512*b0^3*m2^7*q2^4 - 1024*b0^2*m2^8*q2^4 + 640*b0*m2^9*q2^4 + 
         128*m2^10*q2^4 - 1024*b0^2*m2^7*q2^5 - 256*b0*m2^8*q2^5 + 128*m2^9*q2^5 - 
         640*b0*m2^7*q2^6 - 128*m2^8*q2^6 - 128*m2^7*q2^7 + 8192*b0^4*m2^9*seg + 
         5376*b0^3*m2^10*seg + 3712*b0^2*m2^11*seg + 2240*b0*m2^12*seg + 352*m2^13*seg + 
         24576*b0^4*m2^8*q2*seg + 13312*b0^3*m2^9*q2*seg + 4992*b0^2*m2^10*q2*seg + 
         1664*b0*m2^11*q2*seg + 736*m2^12*q2*seg + 24576*b0^4*m2^7*q2^2*seg + 
         15872*b0^3*m2^8*q2^2*seg - 4864*b0^2*m2^9*q2^2*seg + 64*b0*m2^10*q2^2*seg - 
         32*m2^11*q2^2*seg + 8192*b0^4*m2^6*q2^3*seg + 13312*b0^3*m2^7*q2^3*seg - 
         7424*b0^2*m2^8*q2^3*seg - 256*b0*m2^9*q2^3*seg - 160*m2^10*q2^3*seg + 
         5376*b0^3*m2^6*q2^4*seg + 1152*b0^2*m2^7*q2^4*seg - 3776*b0*m2^8*q2^4*seg + 
         32*m2^9*q2^4*seg + 2432*b0^2*m2^6*q2^5*seg - 1408*b0*m2^7*q2^5*seg - 
         864*m2^8*q2^5*seg + 1472*b0*m2^6*q2^6*seg - 352*m2^7*q2^6*seg + 
         288*m2^6*q2^7*seg - 21760*b0^4*m2^8*seg^2 - 6272*b0^3*m2^9*seg^2 - 
         1856*b0^2*m2^10*seg^2 - 2272*b0*m2^11*seg^2 - 32*m2^12*seg^2 - 
         65280*b0^4*m2^7*q2*seg^2 - 8704*b0^3*m2^8*q2*seg^2 - 6976*b0^2*m2^9*q2*seg^2 - 
         2368*b0*m2^10*q2*seg^2 - 1184*m2^11*q2*seg^2 - 65280*b0^4*m2^6*q2^2*seg^2 - 
         18176*b0^3*m2^7*q2^2*seg^2 + 1664*b0^2*m2^8*q2^2*seg^2 - 
         3360*b0*m2^9*q2^2*seg^2 - 672*m2^10*q2^2*seg^2 - 21760*b0^4*m2^5*q2^3*seg^2 - 
         35328*b0^3*m2^6*q2^3*seg^2 + 11904*b0^2*m2^7*q2^3*seg^2 - 
         5504*b0*m2^8*q2^3*seg^2 + 96*m2^9*q2^3*seg^2 - 19584*b0^3*m2^5*q2^4*seg^2 - 
         832*b0^2*m2^6*q2^4*seg^2 + 3808*b0*m2^7*q2^4*seg^2 - 1632*m2^8*q2^4*seg^2 - 
         5952*b0^2*m2^5*q2^5*seg^2 + 4800*b0*m2^6*q2^5*seg^2 + 288*m2^7*q2^5*seg^2 - 
         1248*b0*m2^5*q2^6*seg^2 + 1312*m2^6*q2^6*seg^2 - 224*m2^5*q2^7*seg^2 + 
         2048*b0^5*m2^6*seg^3 + 7936*b0^4*m2^7*seg^3 - 8640*b0^3*m2^8*seg^3 - 
         5920*b0^2*m2^9*seg^3 - 80*b0*m2^10*seg^3 - 712*m2^11*seg^3 + 
         4096*b0^5*m2^5*q2*seg^3 + 44288*b0^4*m2^6*q2*seg^3 - 32000*b0^3*m2^7*q2*seg^3 + 
         3168*b0^2*m2^8*q2*seg^3 - 992*b0*m2^9*q2*seg^3 + 136*m2^10*q2*seg^3 + 
         2048*b0^5*m2^4*q2^2*seg^3 + 56576*b0^4*m2^5*q2^2*seg^3 - 
         32384*b0^3*m2^6*q2^2*seg^3 + 3776*b0^2*m2^7*q2^2*seg^3 + 
         1360*b0*m2^8*q2^2*seg^3 + 1048*m2^9*q2^2*seg^3 + 20224*b0^4*m2^4*q2^3*seg^3 + 
         21248*b0^3*m2^5*q2^3*seg^3 - 20288*b0^2*m2^6*q2^3*seg^3 + 
         10944*b0*m2^7*q2^3*seg^3 - 1368*m2^8*q2^3*seg^3 + 22080*b0^3*m2^4*q2^4*seg^3 - 
         6560*b0^2*m2^5*q2^4*seg^3 + 2128*b0*m2^6*q2^4*seg^3 + 1960*m2^7*q2^4*seg^3 + 
         8416*b0^2*m2^4*q2^5*seg^3 - 5344*b0*m2^5*q2^5*seg^3 + 2200*m2^6*q2^5*seg^3 + 
         1200*b0*m2^4*q2^6*seg^3 - 1272*m2^5*q2^6*seg^3 + 56*m2^4*q2^7*seg^3 - 
         3840*b0^5*m2^5*seg^4 + 25984*b0^4*m2^6*seg^4 + 10752*b0^3*m2^7*seg^4 + 
         6000*b0^2*m2^8*seg^4 + 704*b0*m2^9*seg^4 + 564*m2^10*seg^4 - 
         7680*b0^5*m2^4*q2*seg^4 + 20736*b0^4*m2^5*q2*seg^4 + 35584*b0^3*m2^6*q2*seg^4 - 
         1360*b0^2*m2^7*q2*seg^4 + 4000*b0*m2^8*q2*seg^4 + 1268*m2^9*q2*seg^4 - 
         3840*b0^5*m2^3*q2^2*seg^4 - 14976*b0^4*m2^4*q2^2*seg^4 + 
         75776*b0^3*m2^5*q2^2*seg^4 - 19296*b0^2*m2^6*q2^2*seg^4 + 
         6336*b0*m2^7*q2^2*seg^4 - 1068*m2^8*q2^2*seg^4 - 9728*b0^4*m2^3*q2^3*seg^4 + 
         14080*b0^3*m2^4*q2^3*seg^4 + 20640*b0^2*m2^5*q2^3*seg^4 - 
         7360*b0*m2^6*q2^3*seg^4 + 2484*m2^7*q2^3*seg^4 - 8704*b0^3*m2^3*q2^4*seg^4 + 
         17648*b0^2*m2^4*q2^4*seg^4 - 6720*b0*m2^5*q2^4*seg^4 + 1340*m2^6*q2^4*seg^4 - 
         3152*b0^2*m2^3*q2^5*seg^4 + 4896*b0*m2^4*q2^5*seg^4 - 3012*m2^5*q2^5*seg^4 - 
         320*b0*m2^3*q2^6*seg^4 + 444*m2^4*q2^6*seg^4 + 28*m2^3*q2^7*seg^4 - 
         512*b0^5*m2^4*seg^5 - 26240*b0^4*m2^5*seg^5 + 11360*b0^3*m2^6*seg^5 + 
         752*b0^2*m2^7*seg^5 + 872*b0*m2^8*seg^5 + 316*m2^9*seg^5 + 
         3072*b0^5*m2^3*q2*seg^5 - 38464*b0^4*m2^4*q2*seg^5 + 19328*b0^3*m2^5*q2*seg^5 - 
         4000*b0^2*m2^6*q2*seg^5 - 1104*b0*m2^7*q2*seg^5 - 1132*m2^8*q2*seg^5 + 
         1536*b0^5*m2^2*q2^2*seg^5 - 5632*b0^4*m2^3*q2^2*seg^5 - 
         45504*b0^3*m2^4*q2^2*seg^5 + 37856*b0^2*m2^5*q2^2*seg^5 - 
         9592*b0*m2^6*q2^2*seg^5 + 1268*m2^7*q2^2*seg^5 + 2496*b0^4*m2^2*q2^3*seg^5 - 
         15488*b0^3*m2^3*q2^3*seg^5 - 1664*b0^2*m2^4*q2^3*seg^5 + 
         480*b0*m2^5*q2^3*seg^5 - 260*m2^6*q2^3*seg^5 + 1376*b0^3*m2^2*q2^4*seg^5 - 
         9296*b0^2*m2^3*q2^4*seg^5 + 7032*b0*m2^4*q2^4*seg^5 - 3740*m2^5*q2^4*seg^5 + 
         160*b0^2*m2^2*q2^5*seg^5 - 1424*b0*m2^3*q2^5*seg^5 + 1420*m2^4*q2^5*seg^5 - 
         104*b0*m2^2*q2^6*seg^5 + 108*m2^3*q2^6*seg^5 - 28*m2^2*q2^7*seg^5 + 
         4096*b0^5*m2^3*seg^6 - 1552*b0^4*m2^4*seg^6 - 13504*b0^3*m2^5*seg^6 - 
         1416*b0^2*m2^6*seg^6 - 992*b0*m2^7*seg^6 - 505*m2^8*seg^6 + 
         512*b0^5*m2^2*q2*seg^6 + 15856*b0^4*m2^3*q2*seg^6 - 43136*b0^3*m2^4*q2*seg^6 + 
         17736*b0^2*m2^5*q2*seg^6 - 3600*b0*m2^6*q2*seg^6 + 323*m2^7*q2*seg^6 + 
         256*b0^5*m2*q2^2*seg^6 + 4176*b0^4*m2^2*q2^2*seg^6 + 4608*b0^3*m2^3*q2^2*seg^6 - 
         27088*b0^2*m2^4*q2^2*seg^6 + 6960*b0*m2^5*q2^2*seg^6 - 481*m2^6*q2^2*seg^6 + 
         592*b0^4*m2*q2^3*seg^6 + 4224*b0^3*m2^2*q2^3*seg^6 - 6384*b0^2*m2^3*q2^3*seg^6 + 
         2848*b0*m2^4*q2^3*seg^6 - 2541*m2^5*q2^3*seg^6 + 576*b0^3*m2*q2^4*seg^6 + 
         856*b0^2*m2^2*q2^4*seg^6 - 2400*b0*m2^3*q2^4*seg^6 + 2365*m2^4*q2^4*seg^6 + 
         296*b0^2*m2*q2^5*seg^6 - 464*b0*m2^2*q2^5*seg^6 + 97*m2^3*q2^5*seg^6 + 
         80*b0*m2*q2^6*seg^6 - 163*m2^2*q2^6*seg^6 + 9*m2*q2^7*seg^6 - 
         1536*b0^5*m2^2*seg^7 + 10816*b0^4*m2^3*seg^7 - 5408*b0^3*m2^4*seg^7 + 
         1280*b0^2*m2^5*seg^7 - 240*b0*m2^6*seg^7 + 88*m2^7*seg^7 - 
         1104*b0^4*m2^2*q2*seg^7 + 20352*b0^3*m2^3*q2*seg^7 - 20120*b0^2*m2^4*q2*seg^7 + 
         4752*b0*m2^5*q2*seg^7 + 27*m2^6*q2*seg^7 + 608*b0^4*m2*q2^2*seg^7 + 
         2688*b0^3*m2^2*q2^2*seg^7 + 5376*b0^2*m2^3*q2^2*seg^7 - 
         2552*b0*m2^4*q2^2*seg^7 - 926*m2^5*q2^2*seg^7 - 16*b0^4*q2^3*seg^7 + 
         1280*b0^3*m2*q2^3*seg^7 + 1296*b0^2*m2^2*q2^3*seg^7 - 1600*b0*m2^3*q2^3*seg^7 + 
         2193*m2^4*q2^3*seg^7 - 32*b0^3*q2^4*seg^7 + 1056*b0^2*m2*q2^4*seg^7 - 
         816*b0*m2^2*q2^4*seg^7 - 148*m2^3*q2^4*seg^7 - 24*b0^2*q2^5*seg^7 + 
         400*b0*m2*q2^5*seg^7 - 395*m2^2*q2^5*seg^7 - 8*b0*q2^6*seg^7 + 
         58*m2*q2^6*seg^7 - q2^7*seg^7 - 256*b0^5*m2*seg^8 - 2784*b0^4*m2^2*seg^8 + 
         8960*b0^3*m2^3*seg^8 - 3928*b0^2*m2^4*seg^8 + 896*b0*m2^5*seg^8 + 
         84*m2^6*seg^8 - 560*b0^4*m2*q2*seg^8 - 1792*b0^3*m2^2*q2*seg^8 + 
         8480*b0^2*m2^3*q2*seg^8 - 2800*b0*m2^4*q2*seg^8 - 193*m2^5*q2*seg^8 - 
         48*b0^4*q2^2*seg^8 + 384*b0^3*m2*q2^2*seg^8 + 352*b0^2*m2^2*q2^2*seg^8 + 
         160*b0*m2^3*q2^2*seg^8 + 1105*m2^4*q2^2*seg^8 - 128*b0^3*q2^3*seg^8 + 
         1264*b0^2*m2*q2^3*seg^8 - 704*b0*m2^2*q2^3*seg^8 - 382*m2^3*q2^3*seg^8 - 
         120*b0^2*q2^4*seg^8 + 800*b0*m2*q2^4*seg^8 - 510*m2^2*q2^4*seg^8 - 
         48*b0*q2^5*seg^8 + 159*m2*q2^5*seg^8 - 7*q2^6*seg^8 - 576*b0^4*m2*seg^9 - 
         1632*b0^3*m2^2*seg^9 + 2864*b0^2*m2^3*seg^9 - 736*b0*m2^4*seg^9 - 
         32*m2^5*seg^9 - 48*b0^4*q2*seg^9 - 768*b0^3*m2*q2*seg^9 - 
         560*b0^2*m2^2*q2*seg^9 + 720*b0*m2^3*q2*seg^9 + 263*m2^4*q2*seg^9 - 
         192*b0^3*q2^2*seg^9 + 416*b0^2*m2*q2^2*seg^9 - 296*b0*m2^2*q2^2*seg^9 - 
         320*m2^3*q2^2*seg^9 - 240*b0^2*q2^3*seg^9 + 800*b0*m2*q2^3*seg^9 - 
         370*m2^2*q2^3*seg^9 - 120*b0*q2^4*seg^9 + 240*m2*q2^4*seg^9 - 21*q2^5*seg^9 - 
         16*b0^4*seg^10 - 448*b0^3*m2*seg^10 - 312*b0^2*m2^2*seg^10 + 
         256*b0*m2^3*seg^10 + 18*m2^4*seg^10 - 128*b0^3*q2*seg^10 - 
         216*b0^2*m2*q2*seg^10 - 48*b0*m2^2*q2*seg^10 - 119*m2^3*q2*seg^10 - 
         240*b0^2*q2^2*seg^10 + 400*b0*m2*q2^2*seg^10 - 143*m2^2*q2^2*seg^10 - 
         160*b0*q2^3*seg^10 + 215*m2*q2^3*seg^10 - 35*q2^4*seg^10 - 32*b0^3*seg^11 - 
         128*b0^2*m2*seg^11 - 16*m2^3*seg^11 - 120*b0^2*q2*seg^11 + 80*b0*m2*q2*seg^11 - 
         23*m2^2*q2*seg^11 - 120*b0*q2^2*seg^11 + 114*m2*q2^2*seg^11 - 35*q2^3*seg^11 - 
         24*b0^2*seg^12 - 48*b0*q2*seg^12 + 33*m2*q2*seg^12 - 21*q2^2*seg^12 - 
         8*b0*seg^13 + 4*m2*seg^13 - 7*q2*seg^13 - seg^14))/
       (8*b0*(m2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 
         2*m2*q2*seg + 2*b0*seg^2 - m2*seg^2 + q2*seg^2 + seg^3)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 1, 0, 0, 1, 3] + 
   ((eps^2*seg^2*(2176*b0^3*m2^8 + 1280*b0^2*m2^9 + 160*b0*m2^10 + 32*m2^11 + 
         6528*b0^3*m2^7*q2 + 2048*b0^2*m2^8*q2 - 96*b0*m2^9*q2 + 6528*b0^3*m2^6*q2^2 + 
         1536*b0^2*m2^7*q2^2 - 64*b0*m2^8*q2^2 - 32*m2^9*q2^2 + 2176*b0^3*m2^5*q2^3 + 
         2048*b0^2*m2^6*q2^3 - 64*b0*m2^7*q2^3 + 1280*b0^2*m2^5*q2^4 - 96*b0*m2^6*q2^4 - 
         32*m2^7*q2^4 + 160*b0*m2^5*q2^5 + 32*m2^5*q2^6 - 4096*b0^3*m2^7*seg - 
         1696*b0^2*m2^8*seg + 32*b0*m2^9*seg - 72*m2^10*seg - 12288*b0^3*m2^6*q2*seg - 
         1088*b0^2*m2^7*q2*seg + 608*b0*m2^8*q2*seg - 96*m2^9*q2*seg - 
         12288*b0^3*m2^5*q2^2*seg - 512*b0^2*m2^6*q2^2*seg - 192*b0*m2^7*q2^2*seg + 
         88*m2^8*q2^2*seg - 4096*b0^3*m2^4*q2^3*seg - 4544*b0^2*m2^5*q2^3*seg + 
         192*b0*m2^6*q2^3*seg - 64*m2^7*q2^3*seg - 3424*b0^2*m2^4*q2^4*seg + 
         160*b0*m2^5*q2^4*seg + 40*m2^6*q2^4*seg - 800*b0*m2^4*q2^5*seg + 
         160*m2^5*q2^5*seg - 56*m2^4*q2^6*seg - 1088*b0^3*m2^6*seg^2 - 
         1232*b0^2*m2^7*seg^2 - 608*b0*m2^8*seg^2 - 20*m2^9*seg^2 + 
         2048*b0^3*m2^5*q2*seg^2 - 4128*b0^2*m2^6*q2*seg^2 - 976*b0*m2^7*q2*seg^2 + 
         224*m2^8*q2*seg^2 + 5312*b0^3*m2^4*q2^2*seg^2 - 7808*b0^2*m2^5*q2^2*seg^2 + 
         320*b0*m2^6*q2^2*seg^2 - 68*m2^7*q2^2*seg^2 + 2176*b0^3*m2^3*q2^3*seg^2 - 
         480*b0^2*m2^4*q2^3*seg^2 - 992*b0*m2^5*q2^3*seg^2 + 64*m2^6*q2^3*seg^2 + 
         2128*b0^2*m2^3*q2^4*seg^2 - 1632*b0*m2^4*q2^4*seg^2 + 324*m2^5*q2^4*seg^2 + 
         560*b0*m2^3*q2^5*seg^2 - 288*m2^4*q2^5*seg^2 + 20*m2^3*q2^6*seg^2 + 
         5376*b0^3*m2^5*seg^3 + 1016*b0^2*m2^6*seg^3 + 136*b0*m2^7*seg^3 + 
         142*m2^8*seg^3 + 6752*b0^3*m2^4*q2*seg^3 + 560*b0^2*m2^5*q2*seg^3 + 
         752*b0*m2^6*q2*seg^3 - 80*m2^7*q2*seg^3 + 1216*b0^3*m2^3*q2^2*seg^3 + 
         8544*b0^2*m2^4*q2^2*seg^3 - 1808*b0*m2^5*q2^2*seg^3 - 50*m2^6*q2^2*seg^3 - 
         160*b0^3*m2^2*q2^3*seg^3 + 3344*b0^2*m2^3*q2^3*seg^3 + 160*b0*m2^4*q2^3*seg^3 + 
         352*m2^5*q2^3*seg^3 - 152*b0^2*m2^2*q2^4*seg^3 + 1544*b0*m2^3*q2^4*seg^3 - 
         614*m2^4*q2^4*seg^3 - 16*b0*m2^2*q2^5*seg^3 + 112*m2^3*q2^5*seg^3 + 
         10*m2^2*q2^6*seg^3 - 1400*b0^3*m2^4*seg^4 + 1540*b0^2*m2^5*seg^4 + 
         582*b0*m2^6*seg^4 - 57*m2^7*seg^4 - 3000*b0^3*m2^3*q2*seg^4 + 
         5864*b0^2*m2^4*q2*seg^4 - 1238*b0*m2^5*q2*seg^4 - 144*m2^6*q2*seg^4 - 
         680*b0^3*m2^2*q2^2*seg^4 - 1024*b0^2*m2^3*q2^2*seg^4 + 2420*b0*m2^4*q2^2*seg^4 + 
         251*m2^5*q2^2*seg^4 - 104*b0^3*m2*q2^3*seg^4 - 680*b0^2*m2^2*q2^3*seg^4 + 
         1068*b0*m2^3*q2^3*seg^4 - 672*m2^4*q2^3*seg^4 - 132*b0^2*m2*q2^4*seg^4 - 
         90*b0*m2^2*q2^4*seg^4 + 261*m2^3*q2^4*seg^4 - 54*b0*m2*q2^5*seg^4 + 
         48*m2^2*q2^5*seg^4 - 7*m2*q2^6*seg^4 - 1440*b0^3*m2^3*seg^5 + 
         44*b0^2*m2^4*seg^5 - 420*b0*m2^5*seg^5 - 67*m2^6*seg^5 - 
         152*b0^3*m2^2*q2*seg^5 - 3528*b0^2*m2^3*q2*seg^5 + 1774*b0*m2^4*q2*seg^5 + 
         138*m2^5*q2*seg^5 - 112*b0^3*m2*q2^2*seg^5 - 664*b0^2*m2^2*q2^2*seg^5 - 
         528*b0*m2^3*q2^2*seg^5 - 377*m2^4*q2^2*seg^5 + 8*b0^3*q2^3*seg^5 - 
         312*b0^2*m2*q2^3*seg^5 - 148*b0*m2^2*q2^3*seg^5 + 316*m2^3*q2^3*seg^5 + 
         12*b0^2*q2^4*seg^5 - 204*b0*m2*q2^4*seg^5 + 91*m2^2*q2^4*seg^5 + 
         6*b0*q2^5*seg^5 - 38*m2*q2^5*seg^5 + q2^6*seg^5 + 368*b0^3*m2^2*seg^6 - 
         1288*b0^2*m2^3*seg^6 + 346*b0*m2^4*seg^6 + 43*m2^5*seg^6 + 88*b0^3*m2*q2*seg^6 + 
         104*b0^2*m2^2*q2*seg^6 - 884*b0*m2^3*q2*seg^6 - 90*m2^4*q2*seg^6 + 
         24*b0^3*q2^2*seg^6 - 144*b0^2*m2*q2^2*seg^6 - 64*b0*m2^2*q2^2*seg^6 + 
         202*m2^3*q2^2*seg^6 + 48*b0^2*q2^3*seg^6 - 276*b0*m2*q2^3*seg^6 + 
         84*m2^2*q2^3*seg^6 + 30*b0*q2^4*seg^6 - 85*m2*q2^4*seg^6 + 6*q2^5*seg^6 + 
         96*b0^3*m2*seg^7 + 240*b0^2*m2^2*seg^7 - 272*b0*m2^3*seg^7 - 3*m2^4*seg^7 + 
         24*b0^3*q2*seg^7 + 120*b0^2*m2*q2*seg^7 + 36*b0*m2^2*q2*seg^7 + 
         60*m2^3*q2*seg^7 + 72*b0^2*q2^2*seg^7 - 144*b0*m2*q2^2*seg^7 + 
         36*m2^2*q2^2*seg^7 + 60*b0*q2^3*seg^7 - 100*m2*q2^3*seg^7 + 15*q2^4*seg^7 + 
         8*b0^3*seg^8 + 84*b0^2*m2*seg^8 + 26*b0*m2^2*seg^8 + 5*m2^3*seg^8 + 
         48*b0^2*q2*seg^8 - 6*b0*m2*q2*seg^8 + 4*m2^2*q2*seg^8 + 60*b0*q2^2*seg^8 - 
         65*m2*q2^2*seg^8 + 20*q2^3*seg^8 + 12*b0^2*seg^9 + 12*b0*m2*seg^9 - m2^2*seg^9 + 
         30*b0*q2*seg^9 - 22*m2*q2*seg^9 + 15*q2^2*seg^9 + 6*b0*seg^10 - 3*m2*seg^10 + 
         6*q2*seg^10 + seg^11))/(32*b0*m2*(m2 - seg)^2*(m2 + q2 - seg)*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2] + 
   ((-9*eps^3*seg^2*(-512*b0^3*m2^11 - 1024*b0^2*m2^12 - 640*b0*m2^13 - 128*m2^14 - 
         2048*b0^3*m2^10*q2 - 1024*b0^2*m2^11*q2 - 256*b0*m2^12*q2 - 128*m2^13*q2 - 
         3072*b0^3*m2^9*q2^2 + 2048*b0^2*m2^10*q2^2 + 640*b0*m2^11*q2^2 + 
         128*m2^12*q2^2 - 2048*b0^3*m2^8*q2^3 + 2048*b0^2*m2^9*q2^3 + 512*b0*m2^10*q2^3 + 
         128*m2^11*q2^3 - 512*b0^3*m2^7*q2^4 - 1024*b0^2*m2^8*q2^4 + 640*b0*m2^9*q2^4 + 
         128*m2^10*q2^4 - 1024*b0^2*m2^7*q2^5 - 256*b0*m2^8*q2^5 + 128*m2^9*q2^5 - 
         640*b0*m2^7*q2^6 - 128*m2^8*q2^6 - 128*m2^7*q2^7 + 8192*b0^4*m2^9*seg + 
         5376*b0^3*m2^10*seg + 3712*b0^2*m2^11*seg + 2240*b0*m2^12*seg + 352*m2^13*seg + 
         24576*b0^4*m2^8*q2*seg + 13312*b0^3*m2^9*q2*seg + 4992*b0^2*m2^10*q2*seg + 
         1664*b0*m2^11*q2*seg + 736*m2^12*q2*seg + 24576*b0^4*m2^7*q2^2*seg + 
         15872*b0^3*m2^8*q2^2*seg - 4864*b0^2*m2^9*q2^2*seg + 64*b0*m2^10*q2^2*seg - 
         32*m2^11*q2^2*seg + 8192*b0^4*m2^6*q2^3*seg + 13312*b0^3*m2^7*q2^3*seg - 
         7424*b0^2*m2^8*q2^3*seg - 256*b0*m2^9*q2^3*seg - 160*m2^10*q2^3*seg + 
         5376*b0^3*m2^6*q2^4*seg + 1152*b0^2*m2^7*q2^4*seg - 3776*b0*m2^8*q2^4*seg + 
         32*m2^9*q2^4*seg + 2432*b0^2*m2^6*q2^5*seg - 1408*b0*m2^7*q2^5*seg - 
         864*m2^8*q2^5*seg + 1472*b0*m2^6*q2^6*seg - 352*m2^7*q2^6*seg + 
         288*m2^6*q2^7*seg - 21760*b0^4*m2^8*seg^2 - 6272*b0^3*m2^9*seg^2 - 
         1856*b0^2*m2^10*seg^2 - 2272*b0*m2^11*seg^2 - 32*m2^12*seg^2 - 
         65280*b0^4*m2^7*q2*seg^2 - 8704*b0^3*m2^8*q2*seg^2 - 6976*b0^2*m2^9*q2*seg^2 - 
         2368*b0*m2^10*q2*seg^2 - 1184*m2^11*q2*seg^2 - 65280*b0^4*m2^6*q2^2*seg^2 - 
         18176*b0^3*m2^7*q2^2*seg^2 + 1664*b0^2*m2^8*q2^2*seg^2 - 
         3360*b0*m2^9*q2^2*seg^2 - 672*m2^10*q2^2*seg^2 - 21760*b0^4*m2^5*q2^3*seg^2 - 
         35328*b0^3*m2^6*q2^3*seg^2 + 11904*b0^2*m2^7*q2^3*seg^2 - 
         5504*b0*m2^8*q2^3*seg^2 + 96*m2^9*q2^3*seg^2 - 19584*b0^3*m2^5*q2^4*seg^2 - 
         832*b0^2*m2^6*q2^4*seg^2 + 3808*b0*m2^7*q2^4*seg^2 - 1632*m2^8*q2^4*seg^2 - 
         5952*b0^2*m2^5*q2^5*seg^2 + 4800*b0*m2^6*q2^5*seg^2 + 288*m2^7*q2^5*seg^2 - 
         1248*b0*m2^5*q2^6*seg^2 + 1312*m2^6*q2^6*seg^2 - 224*m2^5*q2^7*seg^2 + 
         2048*b0^5*m2^6*seg^3 + 7936*b0^4*m2^7*seg^3 - 8640*b0^3*m2^8*seg^3 - 
         5920*b0^2*m2^9*seg^3 - 80*b0*m2^10*seg^3 - 712*m2^11*seg^3 + 
         4096*b0^5*m2^5*q2*seg^3 + 44288*b0^4*m2^6*q2*seg^3 - 32000*b0^3*m2^7*q2*seg^3 + 
         3168*b0^2*m2^8*q2*seg^3 - 992*b0*m2^9*q2*seg^3 + 136*m2^10*q2*seg^3 + 
         2048*b0^5*m2^4*q2^2*seg^3 + 56576*b0^4*m2^5*q2^2*seg^3 - 
         32384*b0^3*m2^6*q2^2*seg^3 + 3776*b0^2*m2^7*q2^2*seg^3 + 
         1360*b0*m2^8*q2^2*seg^3 + 1048*m2^9*q2^2*seg^3 + 20224*b0^4*m2^4*q2^3*seg^3 + 
         21248*b0^3*m2^5*q2^3*seg^3 - 20288*b0^2*m2^6*q2^3*seg^3 + 
         10944*b0*m2^7*q2^3*seg^3 - 1368*m2^8*q2^3*seg^3 + 22080*b0^3*m2^4*q2^4*seg^3 - 
         6560*b0^2*m2^5*q2^4*seg^3 + 2128*b0*m2^6*q2^4*seg^3 + 1960*m2^7*q2^4*seg^3 + 
         8416*b0^2*m2^4*q2^5*seg^3 - 5344*b0*m2^5*q2^5*seg^3 + 2200*m2^6*q2^5*seg^3 + 
         1200*b0*m2^4*q2^6*seg^3 - 1272*m2^5*q2^6*seg^3 + 56*m2^4*q2^7*seg^3 - 
         3840*b0^5*m2^5*seg^4 + 25984*b0^4*m2^6*seg^4 + 10752*b0^3*m2^7*seg^4 + 
         6000*b0^2*m2^8*seg^4 + 704*b0*m2^9*seg^4 + 564*m2^10*seg^4 - 
         7680*b0^5*m2^4*q2*seg^4 + 20736*b0^4*m2^5*q2*seg^4 + 35584*b0^3*m2^6*q2*seg^4 - 
         1360*b0^2*m2^7*q2*seg^4 + 4000*b0*m2^8*q2*seg^4 + 1268*m2^9*q2*seg^4 - 
         3840*b0^5*m2^3*q2^2*seg^4 - 14976*b0^4*m2^4*q2^2*seg^4 + 
         75776*b0^3*m2^5*q2^2*seg^4 - 19296*b0^2*m2^6*q2^2*seg^4 + 
         6336*b0*m2^7*q2^2*seg^4 - 1068*m2^8*q2^2*seg^4 - 9728*b0^4*m2^3*q2^3*seg^4 + 
         14080*b0^3*m2^4*q2^3*seg^4 + 20640*b0^2*m2^5*q2^3*seg^4 - 
         7360*b0*m2^6*q2^3*seg^4 + 2484*m2^7*q2^3*seg^4 - 8704*b0^3*m2^3*q2^4*seg^4 + 
         17648*b0^2*m2^4*q2^4*seg^4 - 6720*b0*m2^5*q2^4*seg^4 + 1340*m2^6*q2^4*seg^4 - 
         3152*b0^2*m2^3*q2^5*seg^4 + 4896*b0*m2^4*q2^5*seg^4 - 3012*m2^5*q2^5*seg^4 - 
         320*b0*m2^3*q2^6*seg^4 + 444*m2^4*q2^6*seg^4 + 28*m2^3*q2^7*seg^4 - 
         512*b0^5*m2^4*seg^5 - 26240*b0^4*m2^5*seg^5 + 11360*b0^3*m2^6*seg^5 + 
         752*b0^2*m2^7*seg^5 + 872*b0*m2^8*seg^5 + 316*m2^9*seg^5 + 
         3072*b0^5*m2^3*q2*seg^5 - 38464*b0^4*m2^4*q2*seg^5 + 19328*b0^3*m2^5*q2*seg^5 - 
         4000*b0^2*m2^6*q2*seg^5 - 1104*b0*m2^7*q2*seg^5 - 1132*m2^8*q2*seg^5 + 
         1536*b0^5*m2^2*q2^2*seg^5 - 5632*b0^4*m2^3*q2^2*seg^5 - 
         45504*b0^3*m2^4*q2^2*seg^5 + 37856*b0^2*m2^5*q2^2*seg^5 - 
         9592*b0*m2^6*q2^2*seg^5 + 1268*m2^7*q2^2*seg^5 + 2496*b0^4*m2^2*q2^3*seg^5 - 
         15488*b0^3*m2^3*q2^3*seg^5 - 1664*b0^2*m2^4*q2^3*seg^5 + 
         480*b0*m2^5*q2^3*seg^5 - 260*m2^6*q2^3*seg^5 + 1376*b0^3*m2^2*q2^4*seg^5 - 
         9296*b0^2*m2^3*q2^4*seg^5 + 7032*b0*m2^4*q2^4*seg^5 - 3740*m2^5*q2^4*seg^5 + 
         160*b0^2*m2^2*q2^5*seg^5 - 1424*b0*m2^3*q2^5*seg^5 + 1420*m2^4*q2^5*seg^5 - 
         104*b0*m2^2*q2^6*seg^5 + 108*m2^3*q2^6*seg^5 - 28*m2^2*q2^7*seg^5 + 
         4096*b0^5*m2^3*seg^6 - 1552*b0^4*m2^4*seg^6 - 13504*b0^3*m2^5*seg^6 - 
         1416*b0^2*m2^6*seg^6 - 992*b0*m2^7*seg^6 - 505*m2^8*seg^6 + 
         512*b0^5*m2^2*q2*seg^6 + 15856*b0^4*m2^3*q2*seg^6 - 43136*b0^3*m2^4*q2*seg^6 + 
         17736*b0^2*m2^5*q2*seg^6 - 3600*b0*m2^6*q2*seg^6 + 323*m2^7*q2*seg^6 + 
         256*b0^5*m2*q2^2*seg^6 + 4176*b0^4*m2^2*q2^2*seg^6 + 4608*b0^3*m2^3*q2^2*seg^6 - 
         27088*b0^2*m2^4*q2^2*seg^6 + 6960*b0*m2^5*q2^2*seg^6 - 481*m2^6*q2^2*seg^6 + 
         592*b0^4*m2*q2^3*seg^6 + 4224*b0^3*m2^2*q2^3*seg^6 - 6384*b0^2*m2^3*q2^3*seg^6 + 
         2848*b0*m2^4*q2^3*seg^6 - 2541*m2^5*q2^3*seg^6 + 576*b0^3*m2*q2^4*seg^6 + 
         856*b0^2*m2^2*q2^4*seg^6 - 2400*b0*m2^3*q2^4*seg^6 + 2365*m2^4*q2^4*seg^6 + 
         296*b0^2*m2*q2^5*seg^6 - 464*b0*m2^2*q2^5*seg^6 + 97*m2^3*q2^5*seg^6 + 
         80*b0*m2*q2^6*seg^6 - 163*m2^2*q2^6*seg^6 + 9*m2*q2^7*seg^6 - 
         1536*b0^5*m2^2*seg^7 + 10816*b0^4*m2^3*seg^7 - 5408*b0^3*m2^4*seg^7 + 
         1280*b0^2*m2^5*seg^7 - 240*b0*m2^6*seg^7 + 88*m2^7*seg^7 - 
         1104*b0^4*m2^2*q2*seg^7 + 20352*b0^3*m2^3*q2*seg^7 - 20120*b0^2*m2^4*q2*seg^7 + 
         4752*b0*m2^5*q2*seg^7 + 27*m2^6*q2*seg^7 + 608*b0^4*m2*q2^2*seg^7 + 
         2688*b0^3*m2^2*q2^2*seg^7 + 5376*b0^2*m2^3*q2^2*seg^7 - 
         2552*b0*m2^4*q2^2*seg^7 - 926*m2^5*q2^2*seg^7 - 16*b0^4*q2^3*seg^7 + 
         1280*b0^3*m2*q2^3*seg^7 + 1296*b0^2*m2^2*q2^3*seg^7 - 1600*b0*m2^3*q2^3*seg^7 + 
         2193*m2^4*q2^3*seg^7 - 32*b0^3*q2^4*seg^7 + 1056*b0^2*m2*q2^4*seg^7 - 
         816*b0*m2^2*q2^4*seg^7 - 148*m2^3*q2^4*seg^7 - 24*b0^2*q2^5*seg^7 + 
         400*b0*m2*q2^5*seg^7 - 395*m2^2*q2^5*seg^7 - 8*b0*q2^6*seg^7 + 
         58*m2*q2^6*seg^7 - q2^7*seg^7 - 256*b0^5*m2*seg^8 - 2784*b0^4*m2^2*seg^8 + 
         8960*b0^3*m2^3*seg^8 - 3928*b0^2*m2^4*seg^8 + 896*b0*m2^5*seg^8 + 
         84*m2^6*seg^8 - 560*b0^4*m2*q2*seg^8 - 1792*b0^3*m2^2*q2*seg^8 + 
         8480*b0^2*m2^3*q2*seg^8 - 2800*b0*m2^4*q2*seg^8 - 193*m2^5*q2*seg^8 - 
         48*b0^4*q2^2*seg^8 + 384*b0^3*m2*q2^2*seg^8 + 352*b0^2*m2^2*q2^2*seg^8 + 
         160*b0*m2^3*q2^2*seg^8 + 1105*m2^4*q2^2*seg^8 - 128*b0^3*q2^3*seg^8 + 
         1264*b0^2*m2*q2^3*seg^8 - 704*b0*m2^2*q2^3*seg^8 - 382*m2^3*q2^3*seg^8 - 
         120*b0^2*q2^4*seg^8 + 800*b0*m2*q2^4*seg^8 - 510*m2^2*q2^4*seg^8 - 
         48*b0*q2^5*seg^8 + 159*m2*q2^5*seg^8 - 7*q2^6*seg^8 - 576*b0^4*m2*seg^9 - 
         1632*b0^3*m2^2*seg^9 + 2864*b0^2*m2^3*seg^9 - 736*b0*m2^4*seg^9 - 
         32*m2^5*seg^9 - 48*b0^4*q2*seg^9 - 768*b0^3*m2*q2*seg^9 - 
         560*b0^2*m2^2*q2*seg^9 + 720*b0*m2^3*q2*seg^9 + 263*m2^4*q2*seg^9 - 
         192*b0^3*q2^2*seg^9 + 416*b0^2*m2*q2^2*seg^9 - 296*b0*m2^2*q2^2*seg^9 - 
         320*m2^3*q2^2*seg^9 - 240*b0^2*q2^3*seg^9 + 800*b0*m2*q2^3*seg^9 - 
         370*m2^2*q2^3*seg^9 - 120*b0*q2^4*seg^9 + 240*m2*q2^4*seg^9 - 21*q2^5*seg^9 - 
         16*b0^4*seg^10 - 448*b0^3*m2*seg^10 - 312*b0^2*m2^2*seg^10 + 
         256*b0*m2^3*seg^10 + 18*m2^4*seg^10 - 128*b0^3*q2*seg^10 - 
         216*b0^2*m2*q2*seg^10 - 48*b0*m2^2*q2*seg^10 - 119*m2^3*q2*seg^10 - 
         240*b0^2*q2^2*seg^10 + 400*b0*m2*q2^2*seg^10 - 143*m2^2*q2^2*seg^10 - 
         160*b0*q2^3*seg^10 + 215*m2*q2^3*seg^10 - 35*q2^4*seg^10 - 32*b0^3*seg^11 - 
         128*b0^2*m2*seg^11 - 16*m2^3*seg^11 - 120*b0^2*q2*seg^11 + 80*b0*m2*q2*seg^11 - 
         23*m2^2*q2*seg^11 - 120*b0*q2^2*seg^11 + 114*m2*q2^2*seg^11 - 35*q2^3*seg^11 - 
         24*b0^2*seg^12 - 48*b0*q2*seg^12 + 33*m2*q2*seg^12 - 21*q2^2*seg^12 - 
         8*b0*seg^13 + 4*m2*seg^13 - 7*q2*seg^13 - seg^14))/
       (16*b0*m2*(m2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 
         2*m2*q2*seg + 2*b0*seg^2 - m2*seg^2 + q2*seg^2 + seg^3)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 1] + 
   ((eps^2*seg^2*(2176*b0^3*m2^8 + 1280*b0^2*m2^9 + 160*b0*m2^10 + 32*m2^11 + 
         6528*b0^3*m2^7*q2 + 2048*b0^2*m2^8*q2 - 96*b0*m2^9*q2 + 6528*b0^3*m2^6*q2^2 + 
         1536*b0^2*m2^7*q2^2 - 64*b0*m2^8*q2^2 - 32*m2^9*q2^2 + 2176*b0^3*m2^5*q2^3 + 
         2048*b0^2*m2^6*q2^3 - 64*b0*m2^7*q2^3 + 1280*b0^2*m2^5*q2^4 - 96*b0*m2^6*q2^4 - 
         32*m2^7*q2^4 + 160*b0*m2^5*q2^5 + 32*m2^5*q2^6 - 4096*b0^3*m2^7*seg - 
         1696*b0^2*m2^8*seg + 32*b0*m2^9*seg - 72*m2^10*seg - 12288*b0^3*m2^6*q2*seg - 
         1088*b0^2*m2^7*q2*seg + 608*b0*m2^8*q2*seg - 96*m2^9*q2*seg - 
         12288*b0^3*m2^5*q2^2*seg - 512*b0^2*m2^6*q2^2*seg - 192*b0*m2^7*q2^2*seg + 
         88*m2^8*q2^2*seg - 4096*b0^3*m2^4*q2^3*seg - 4544*b0^2*m2^5*q2^3*seg + 
         192*b0*m2^6*q2^3*seg - 64*m2^7*q2^3*seg - 3424*b0^2*m2^4*q2^4*seg + 
         160*b0*m2^5*q2^4*seg + 40*m2^6*q2^4*seg - 800*b0*m2^4*q2^5*seg + 
         160*m2^5*q2^5*seg - 56*m2^4*q2^6*seg - 1088*b0^3*m2^6*seg^2 - 
         1232*b0^2*m2^7*seg^2 - 608*b0*m2^8*seg^2 - 20*m2^9*seg^2 + 
         2048*b0^3*m2^5*q2*seg^2 - 4128*b0^2*m2^6*q2*seg^2 - 976*b0*m2^7*q2*seg^2 + 
         224*m2^8*q2*seg^2 + 5312*b0^3*m2^4*q2^2*seg^2 - 7808*b0^2*m2^5*q2^2*seg^2 + 
         320*b0*m2^6*q2^2*seg^2 - 68*m2^7*q2^2*seg^2 + 2176*b0^3*m2^3*q2^3*seg^2 - 
         480*b0^2*m2^4*q2^3*seg^2 - 992*b0*m2^5*q2^3*seg^2 + 64*m2^6*q2^3*seg^2 + 
         2128*b0^2*m2^3*q2^4*seg^2 - 1632*b0*m2^4*q2^4*seg^2 + 324*m2^5*q2^4*seg^2 + 
         560*b0*m2^3*q2^5*seg^2 - 288*m2^4*q2^5*seg^2 + 20*m2^3*q2^6*seg^2 + 
         5376*b0^3*m2^5*seg^3 + 1016*b0^2*m2^6*seg^3 + 136*b0*m2^7*seg^3 + 
         142*m2^8*seg^3 + 6752*b0^3*m2^4*q2*seg^3 + 560*b0^2*m2^5*q2*seg^3 + 
         752*b0*m2^6*q2*seg^3 - 80*m2^7*q2*seg^3 + 1216*b0^3*m2^3*q2^2*seg^3 + 
         8544*b0^2*m2^4*q2^2*seg^3 - 1808*b0*m2^5*q2^2*seg^3 - 50*m2^6*q2^2*seg^3 - 
         160*b0^3*m2^2*q2^3*seg^3 + 3344*b0^2*m2^3*q2^3*seg^3 + 160*b0*m2^4*q2^3*seg^3 + 
         352*m2^5*q2^3*seg^3 - 152*b0^2*m2^2*q2^4*seg^3 + 1544*b0*m2^3*q2^4*seg^3 - 
         614*m2^4*q2^4*seg^3 - 16*b0*m2^2*q2^5*seg^3 + 112*m2^3*q2^5*seg^3 + 
         10*m2^2*q2^6*seg^3 - 1400*b0^3*m2^4*seg^4 + 1540*b0^2*m2^5*seg^4 + 
         582*b0*m2^6*seg^4 - 57*m2^7*seg^4 - 3000*b0^3*m2^3*q2*seg^4 + 
         5864*b0^2*m2^4*q2*seg^4 - 1238*b0*m2^5*q2*seg^4 - 144*m2^6*q2*seg^4 - 
         680*b0^3*m2^2*q2^2*seg^4 - 1024*b0^2*m2^3*q2^2*seg^4 + 2420*b0*m2^4*q2^2*seg^4 + 
         251*m2^5*q2^2*seg^4 - 104*b0^3*m2*q2^3*seg^4 - 680*b0^2*m2^2*q2^3*seg^4 + 
         1068*b0*m2^3*q2^3*seg^4 - 672*m2^4*q2^3*seg^4 - 132*b0^2*m2*q2^4*seg^4 - 
         90*b0*m2^2*q2^4*seg^4 + 261*m2^3*q2^4*seg^4 - 54*b0*m2*q2^5*seg^4 + 
         48*m2^2*q2^5*seg^4 - 7*m2*q2^6*seg^4 - 1440*b0^3*m2^3*seg^5 + 
         44*b0^2*m2^4*seg^5 - 420*b0*m2^5*seg^5 - 67*m2^6*seg^5 - 
         152*b0^3*m2^2*q2*seg^5 - 3528*b0^2*m2^3*q2*seg^5 + 1774*b0*m2^4*q2*seg^5 + 
         138*m2^5*q2*seg^5 - 112*b0^3*m2*q2^2*seg^5 - 664*b0^2*m2^2*q2^2*seg^5 - 
         528*b0*m2^3*q2^2*seg^5 - 377*m2^4*q2^2*seg^5 + 8*b0^3*q2^3*seg^5 - 
         312*b0^2*m2*q2^3*seg^5 - 148*b0*m2^2*q2^3*seg^5 + 316*m2^3*q2^3*seg^5 + 
         12*b0^2*q2^4*seg^5 - 204*b0*m2*q2^4*seg^5 + 91*m2^2*q2^4*seg^5 + 
         6*b0*q2^5*seg^5 - 38*m2*q2^5*seg^5 + q2^6*seg^5 + 368*b0^3*m2^2*seg^6 - 
         1288*b0^2*m2^3*seg^6 + 346*b0*m2^4*seg^6 + 43*m2^5*seg^6 + 88*b0^3*m2*q2*seg^6 + 
         104*b0^2*m2^2*q2*seg^6 - 884*b0*m2^3*q2*seg^6 - 90*m2^4*q2*seg^6 + 
         24*b0^3*q2^2*seg^6 - 144*b0^2*m2*q2^2*seg^6 - 64*b0*m2^2*q2^2*seg^6 + 
         202*m2^3*q2^2*seg^6 + 48*b0^2*q2^3*seg^6 - 276*b0*m2*q2^3*seg^6 + 
         84*m2^2*q2^3*seg^6 + 30*b0*q2^4*seg^6 - 85*m2*q2^4*seg^6 + 6*q2^5*seg^6 + 
         96*b0^3*m2*seg^7 + 240*b0^2*m2^2*seg^7 - 272*b0*m2^3*seg^7 - 3*m2^4*seg^7 + 
         24*b0^3*q2*seg^7 + 120*b0^2*m2*q2*seg^7 + 36*b0*m2^2*q2*seg^7 + 
         60*m2^3*q2*seg^7 + 72*b0^2*q2^2*seg^7 - 144*b0*m2*q2^2*seg^7 + 
         36*m2^2*q2^2*seg^7 + 60*b0*q2^3*seg^7 - 100*m2*q2^3*seg^7 + 15*q2^4*seg^7 + 
         8*b0^3*seg^8 + 84*b0^2*m2*seg^8 + 26*b0*m2^2*seg^8 + 5*m2^3*seg^8 + 
         48*b0^2*q2*seg^8 - 6*b0*m2*q2*seg^8 + 4*m2^2*q2*seg^8 + 60*b0*q2^2*seg^8 - 
         65*m2*q2^2*seg^8 + 20*q2^3*seg^8 + 12*b0^2*seg^9 + 12*b0*m2*seg^9 - m2^2*seg^9 + 
         30*b0*q2*seg^9 - 22*m2*q2*seg^9 + 15*q2^2*seg^9 + 6*b0*seg^10 - 3*m2*seg^10 + 
         6*q2*seg^10 + seg^11))/(32*b0*m2*(m2 - seg)^2*(m2 + q2 - seg)*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2] + 
   ((eps^2*seg^2*(2176*b0^3*m2^8 + 1280*b0^2*m2^9 + 160*b0*m2^10 + 32*m2^11 + 
         6528*b0^3*m2^7*q2 + 2048*b0^2*m2^8*q2 - 96*b0*m2^9*q2 + 6528*b0^3*m2^6*q2^2 + 
         1536*b0^2*m2^7*q2^2 - 64*b0*m2^8*q2^2 - 32*m2^9*q2^2 + 2176*b0^3*m2^5*q2^3 + 
         2048*b0^2*m2^6*q2^3 - 64*b0*m2^7*q2^3 + 1280*b0^2*m2^5*q2^4 - 96*b0*m2^6*q2^4 - 
         32*m2^7*q2^4 + 160*b0*m2^5*q2^5 + 32*m2^5*q2^6 - 4096*b0^3*m2^7*seg - 
         1696*b0^2*m2^8*seg + 32*b0*m2^9*seg - 72*m2^10*seg - 12288*b0^3*m2^6*q2*seg - 
         1088*b0^2*m2^7*q2*seg + 608*b0*m2^8*q2*seg - 96*m2^9*q2*seg - 
         12288*b0^3*m2^5*q2^2*seg - 512*b0^2*m2^6*q2^2*seg - 192*b0*m2^7*q2^2*seg + 
         88*m2^8*q2^2*seg - 4096*b0^3*m2^4*q2^3*seg - 4544*b0^2*m2^5*q2^3*seg + 
         192*b0*m2^6*q2^3*seg - 64*m2^7*q2^3*seg - 3424*b0^2*m2^4*q2^4*seg + 
         160*b0*m2^5*q2^4*seg + 40*m2^6*q2^4*seg - 800*b0*m2^4*q2^5*seg + 
         160*m2^5*q2^5*seg - 56*m2^4*q2^6*seg - 1088*b0^3*m2^6*seg^2 - 
         1232*b0^2*m2^7*seg^2 - 608*b0*m2^8*seg^2 - 20*m2^9*seg^2 + 
         2048*b0^3*m2^5*q2*seg^2 - 4128*b0^2*m2^6*q2*seg^2 - 976*b0*m2^7*q2*seg^2 + 
         224*m2^8*q2*seg^2 + 5312*b0^3*m2^4*q2^2*seg^2 - 7808*b0^2*m2^5*q2^2*seg^2 + 
         320*b0*m2^6*q2^2*seg^2 - 68*m2^7*q2^2*seg^2 + 2176*b0^3*m2^3*q2^3*seg^2 - 
         480*b0^2*m2^4*q2^3*seg^2 - 992*b0*m2^5*q2^3*seg^2 + 64*m2^6*q2^3*seg^2 + 
         2128*b0^2*m2^3*q2^4*seg^2 - 1632*b0*m2^4*q2^4*seg^2 + 324*m2^5*q2^4*seg^2 + 
         560*b0*m2^3*q2^5*seg^2 - 288*m2^4*q2^5*seg^2 + 20*m2^3*q2^6*seg^2 + 
         5376*b0^3*m2^5*seg^3 + 1016*b0^2*m2^6*seg^3 + 136*b0*m2^7*seg^3 + 
         142*m2^8*seg^3 + 6752*b0^3*m2^4*q2*seg^3 + 560*b0^2*m2^5*q2*seg^3 + 
         752*b0*m2^6*q2*seg^3 - 80*m2^7*q2*seg^3 + 1216*b0^3*m2^3*q2^2*seg^3 + 
         8544*b0^2*m2^4*q2^2*seg^3 - 1808*b0*m2^5*q2^2*seg^3 - 50*m2^6*q2^2*seg^3 - 
         160*b0^3*m2^2*q2^3*seg^3 + 3344*b0^2*m2^3*q2^3*seg^3 + 160*b0*m2^4*q2^3*seg^3 + 
         352*m2^5*q2^3*seg^3 - 152*b0^2*m2^2*q2^4*seg^3 + 1544*b0*m2^3*q2^4*seg^3 - 
         614*m2^4*q2^4*seg^3 - 16*b0*m2^2*q2^5*seg^3 + 112*m2^3*q2^5*seg^3 + 
         10*m2^2*q2^6*seg^3 - 1400*b0^3*m2^4*seg^4 + 1540*b0^2*m2^5*seg^4 + 
         582*b0*m2^6*seg^4 - 57*m2^7*seg^4 - 3000*b0^3*m2^3*q2*seg^4 + 
         5864*b0^2*m2^4*q2*seg^4 - 1238*b0*m2^5*q2*seg^4 - 144*m2^6*q2*seg^4 - 
         680*b0^3*m2^2*q2^2*seg^4 - 1024*b0^2*m2^3*q2^2*seg^4 + 2420*b0*m2^4*q2^2*seg^4 + 
         251*m2^5*q2^2*seg^4 - 104*b0^3*m2*q2^3*seg^4 - 680*b0^2*m2^2*q2^3*seg^4 + 
         1068*b0*m2^3*q2^3*seg^4 - 672*m2^4*q2^3*seg^4 - 132*b0^2*m2*q2^4*seg^4 - 
         90*b0*m2^2*q2^4*seg^4 + 261*m2^3*q2^4*seg^4 - 54*b0*m2*q2^5*seg^4 + 
         48*m2^2*q2^5*seg^4 - 7*m2*q2^6*seg^4 - 1440*b0^3*m2^3*seg^5 + 
         44*b0^2*m2^4*seg^5 - 420*b0*m2^5*seg^5 - 67*m2^6*seg^5 - 
         152*b0^3*m2^2*q2*seg^5 - 3528*b0^2*m2^3*q2*seg^5 + 1774*b0*m2^4*q2*seg^5 + 
         138*m2^5*q2*seg^5 - 112*b0^3*m2*q2^2*seg^5 - 664*b0^2*m2^2*q2^2*seg^5 - 
         528*b0*m2^3*q2^2*seg^5 - 377*m2^4*q2^2*seg^5 + 8*b0^3*q2^3*seg^5 - 
         312*b0^2*m2*q2^3*seg^5 - 148*b0*m2^2*q2^3*seg^5 + 316*m2^3*q2^3*seg^5 + 
         12*b0^2*q2^4*seg^5 - 204*b0*m2*q2^4*seg^5 + 91*m2^2*q2^4*seg^5 + 
         6*b0*q2^5*seg^5 - 38*m2*q2^5*seg^5 + q2^6*seg^5 + 368*b0^3*m2^2*seg^6 - 
         1288*b0^2*m2^3*seg^6 + 346*b0*m2^4*seg^6 + 43*m2^5*seg^6 + 88*b0^3*m2*q2*seg^6 + 
         104*b0^2*m2^2*q2*seg^6 - 884*b0*m2^3*q2*seg^6 - 90*m2^4*q2*seg^6 + 
         24*b0^3*q2^2*seg^6 - 144*b0^2*m2*q2^2*seg^6 - 64*b0*m2^2*q2^2*seg^6 + 
         202*m2^3*q2^2*seg^6 + 48*b0^2*q2^3*seg^6 - 276*b0*m2*q2^3*seg^6 + 
         84*m2^2*q2^3*seg^6 + 30*b0*q2^4*seg^6 - 85*m2*q2^4*seg^6 + 6*q2^5*seg^6 + 
         96*b0^3*m2*seg^7 + 240*b0^2*m2^2*seg^7 - 272*b0*m2^3*seg^7 - 3*m2^4*seg^7 + 
         24*b0^3*q2*seg^7 + 120*b0^2*m2*q2*seg^7 + 36*b0*m2^2*q2*seg^7 + 
         60*m2^3*q2*seg^7 + 72*b0^2*q2^2*seg^7 - 144*b0*m2*q2^2*seg^7 + 
         36*m2^2*q2^2*seg^7 + 60*b0*q2^3*seg^7 - 100*m2*q2^3*seg^7 + 15*q2^4*seg^7 + 
         8*b0^3*seg^8 + 84*b0^2*m2*seg^8 + 26*b0*m2^2*seg^8 + 5*m2^3*seg^8 + 
         48*b0^2*q2*seg^8 - 6*b0*m2*q2*seg^8 + 4*m2^2*q2*seg^8 + 60*b0*q2^2*seg^8 - 
         65*m2*q2^2*seg^8 + 20*q2^3*seg^8 + 12*b0^2*seg^9 + 12*b0*m2*seg^9 - m2^2*seg^9 + 
         30*b0*q2*seg^9 - 22*m2*q2*seg^9 + 15*q2^2*seg^9 + 6*b0*seg^10 - 3*m2*seg^10 + 
         6*q2*seg^10 + seg^11))/(32*b0*m2*(m2 - seg)^2*(m2 + q2 - seg)*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1] + 
   (b0*eps^3*seg)*j[fam21, 0, 1, 0, 1, 1, 1, 1, 0, 1],
  ((-9*eps^2*seg*(-2048*b0^3*m2^14 - 2048*b0^2*m2^15 - 512*b0*m2^16 - 
         10240*b0^3*m2^13*q2 - 4096*b0^2*m2^14*q2 + 512*b0*m2^15*q2 - 
         20480*b0^3*m2^12*q2^2 + 2048*b0^2*m2^13*q2^2 + 1536*b0*m2^14*q2^2 - 
         20480*b0^3*m2^11*q2^3 + 8192*b0^2*m2^12*q2^3 - 1536*b0*m2^13*q2^3 - 
         10240*b0^3*m2^10*q2^4 + 2048*b0^2*m2^11*q2^4 - 1536*b0*m2^12*q2^4 - 
         2048*b0^3*m2^9*q2^5 - 4096*b0^2*m2^10*q2^5 + 1536*b0*m2^11*q2^5 - 
         2048*b0^2*m2^9*q2^6 + 512*b0*m2^10*q2^6 - 512*b0*m2^9*q2^7 + 
         7168*b0^3*m2^13*seg + 8704*b0^2*m2^14*seg + 2304*b0*m2^15*seg - 128*m2^16*seg + 
         35840*b0^3*m2^12*q2*seg + 18432*b0^2*m2^13*q2*seg - 2304*b0*m2^14*q2*seg + 
         256*m2^15*q2*seg + 71680*b0^3*m2^11*q2^2*seg - 5632*b0^2*m2^12*q2^2*seg - 
         6912*b0*m2^13*q2^2*seg + 256*m2^14*q2^2*seg + 71680*b0^3*m2^10*q2^3*seg - 
         32768*b0^2*m2^11*q2^3*seg + 6912*b0*m2^12*q2^3*seg - 768*m2^13*q2^3*seg + 
         35840*b0^3*m2^9*q2^4*seg - 10752*b0^2*m2^10*q2^4*seg + 6912*b0*m2^11*q2^4*seg + 
         7168*b0^3*m2^8*q2^5*seg + 14336*b0^2*m2^9*q2^5*seg - 6912*b0*m2^10*q2^5*seg + 
         768*m2^11*q2^5*seg + 7680*b0^2*m2^8*q2^6*seg - 2304*b0*m2^9*q2^6*seg - 
         256*m2^10*q2^6*seg + 2304*b0*m2^8*q2^7*seg - 256*m2^9*q2^7*seg + 
         128*m2^8*q2^8*seg + 7168*b0^4*m2^11*seg^2 + 2560*b0^3*m2^12*seg^2 - 
         10752*b0^2*m2^13*seg^2 - 4480*b0*m2^14*seg^2 + 576*m2^15*seg^2 + 
         28672*b0^4*m2^10*q2*seg^2 - 23040*b0^3*m2^11*q2*seg^2 - 
         35840*b0^2*m2^12*q2*seg^2 + 5248*b0*m2^13*q2*seg^2 - 512*m2^14*q2*seg^2 + 
         43008*b0^4*m2^9*q2^2*seg^2 - 87040*b0^3*m2^10*q2^2*seg^2 - 
         4608*b0^2*m2^11*q2^2*seg^2 + 15488*b0*m2^12*q2^2*seg^2 - 2304*m2^13*q2^2*seg^2 + 
         28672*b0^4*m2^8*q2^3*seg^2 - 97280*b0^3*m2^9*q2^3*seg^2 + 
         59392*b0^2*m2^10*q2^3*seg^2 - 12672*b0*m2^11*q2^3*seg^2 + 
         2560*m2^12*q2^3*seg^2 + 7168*b0^4*m2^7*q2^4*seg^2 - 38400*b0^3*m2^8*q2^4*seg^2 + 
         33280*b0^2*m2^9*q2^4*seg^2 - 19584*b0*m2^10*q2^4*seg^2 + 2432*m2^11*q2^4*seg^2 - 
         2560*b0^3*m2^7*q2^5*seg^2 - 15360*b0^2*m2^8*q2^5*seg^2 + 
         11648*b0*m2^9*q2^5*seg^2 - 3584*m2^10*q2^5*seg^2 - 9728*b0^2*m2^7*q2^6*seg^2 + 
         8576*b0*m2^8*q2^6*seg^2 - 256*m2^9*q2^6*seg^2 - 4224*b0*m2^7*q2^7*seg^2 + 
         1536*m2^8*q2^7*seg^2 - 448*m2^7*q2^8*seg^2 - 20480*b0^4*m2^10*seg^3 - 
         34560*b0^3*m2^11*seg^3 - 384*b0^2*m2^12*seg^3 + 7360*b0*m2^13*seg^3 - 
         800*m2^14*seg^3 - 81920*b0^4*m2^9*q2*seg^3 - 52992*b0^3*m2^10*q2*seg^3 + 
         39424*b0^2*m2^11*q2*seg^3 - 9664*b0*m2^12*q2*seg^3 - 1216*m2^13*q2*seg^3 - 
         122880*b0^4*m2^8*q2^2*seg^3 + 30208*b0^3*m2^9*q2^2*seg^3 + 
         30848*b0^2*m2^10*q2^2*seg^3 - 24896*b0*m2^11*q2^2*seg^3 + 
         6208*m2^12*q2^2*seg^3 - 81920*b0^4*m2^7*q2^3*seg^3 + 
         62976*b0^3*m2^8*q2^3*seg^3 - 54272*b0^2*m2^9*q2^3*seg^3 + 
         8768*b0*m2^10*q2^3*seg^3 - 192*m2^11*q2^3*seg^3 - 20480*b0^4*m2^6*q2^4*seg^3 - 
         3840*b0^3*m2^7*q2^4*seg^3 - 42112*b0^2*m2^8*q2^4*seg^3 + 
         32832*b0*m2^9*q2^4*seg^3 - 10496*m2^10*q2^4*seg^3 - 18176*b0^3*m2^6*q2^5*seg^3 + 
         2560*b0^2*m2^7*q2^5*seg^3 - 1856*b0*m2^8*q2^5*seg^3 + 5056*m2^9*q2^5*seg^3 - 
         640*b0^2*m2^6*q2^6*seg^3 - 15296*b0*m2^7*q2^6*seg^3 + 4544*m2^8*q2^6*seg^3 + 
         2752*b0*m2^6*q2^7*seg^3 - 3648*m2^7*q2^7*seg^3 + 544*m2^6*q2^8*seg^3 + 
         4096*b0^5*m2^8*seg^4 + 10240*b0^4*m2^9*seg^4 + 36608*b0^3*m2^10*seg^4 + 
         5568*b0^2*m2^11*seg^4 - 13696*b0*m2^12*seg^4 - 144*m2^13*seg^4 + 
         12288*b0^5*m2^7*q2*seg^4 + 54272*b0^4*m2^8*q2*seg^4 + 97280*b0^3*m2^9*q2*seg^4 - 
         25216*b0^2*m2^10*q2*seg^4 + 11456*b0*m2^11*q2*seg^4 + 4800*m2^12*q2*seg^4 + 
         12288*b0^5*m2^6*q2^2*seg^4 + 102400*b0^4*m2^7*q2^2*seg^4 + 
         14336*b0^3*m2^8*q2^2*seg^4 - 51648*b0^2*m2^9*q2^2*seg^4 + 
         29312*b0*m2^10*q2^2*seg^4 - 5568*m2^11*q2^2*seg^4 + 4096*b0^5*m2^5*q2^3*seg^4 + 
         82944*b0^4*m2^6*q2^3*seg^4 - 54784*b0^3*m2^7*q2^3*seg^4 + 
         35072*b0^2*m2^8*q2^3*seg^4 + 8128*b0*m2^9*q2^3*seg^4 - 11712*m2^10*q2^3*seg^4 + 
         24576*b0^4*m2^5*q2^4*seg^4 + 16640*b0^3*m2^6*q2^4*seg^4 + 
         6720*b0^2*m2^7*q2^4*seg^4 - 22656*b0*m2^8*q2^4*seg^4 + 17440*m2^9*q2^4*seg^4 + 
         25088*b0^3*m2^5*q2^5*seg^4 - 3712*b0^2*m2^6*q2^5*seg^4 - 
         19904*b0*m2^7*q2^5*seg^4 + 2880*m2^8*q2^5*seg^4 + 8640*b0^2*m2^5*q2^6*seg^4 + 
         11136*b0*m2^6*q2^6*seg^4 - 11456*m2^7*q2^6*seg^4 + 320*b0*m2^5*q2^7*seg^4 + 
         4032*m2^6*q2^7*seg^4 - 272*m2^5*q2^8*seg^4 - 9728*b0^5*m2^7*seg^5 + 
         22528*b0^4*m2^8*seg^5 + 14080*b0^3*m2^9*seg^5 + 3904*b0^2*m2^10*seg^5 + 
         17376*b0*m2^11*seg^5 + 1488*m2^12*seg^5 - 29184*b0^5*m2^6*q2*seg^5 + 
         49664*b0^4*m2^7*q2*seg^5 - 73728*b0^3*m2^8*q2*seg^5 + 5760*b0^2*m2^9*q2*seg^5 - 
         96*b0*m2^10*q2*seg^5 - 5184*m2^11*q2*seg^5 - 29184*b0^5*m2^5*q2^2*seg^5 + 
         10752*b0^4*m2^6*q2^2*seg^5 - 24832*b0^3*m2^7*q2^2*seg^5 + 
         70336*b0^2*m2^8*q2^2*seg^5 - 25568*b0*m2^9*q2^2*seg^5 - 4800*m2^10*q2^2*seg^5 - 
         9728*b0^5*m2^4*q2^3*seg^5 - 37376*b0^4*m2^5*q2^3*seg^5 + 
         87808*b0^3*m2^6*q2^3*seg^5 - 62976*b0^2*m2^7*q2^3*seg^5 - 
         5920*b0*m2^8*q2^3*seg^5 + 24192*m2^9*q2^3*seg^5 - 20992*b0^4*m2^4*q2^4*seg^5 + 
         9728*b0^3*m2^5*q2^4*seg^5 + 30656*b0^2*m2^6*q2^4*seg^5 - 
         21984*b0*m2^7*q2^4*seg^5 - 8672*m2^8*q2^4*seg^5 - 15104*b0^3*m2^4*q2^5*seg^5 + 
         14208*b0^2*m2^5*q2^5*seg^5 + 28000*b0*m2^6*q2^5*seg^5 - 17984*m2^7*q2^5*seg^5 - 
         4544*b0^2*m2^4*q2^6*seg^5 - 1568*b0*m2^5*q2^6*seg^5 + 12992*m2^6*q2^6*seg^5 - 
         480*b0*m2^4*q2^7*seg^5 - 2048*m2^5*q2^7*seg^5 + 16*m2^4*q2^8*seg^5 + 
         768*b0^5*m2^6*seg^6 - 27520*b0^4*m2^7*seg^6 - 47872*b0^3*m2^8*seg^6 - 
         1968*b0^2*m2^9*seg^6 - 8416*b0*m2^10*seg^6 - 1444*m2^11*seg^6 + 
         12544*b0^5*m2^5*q2*seg^6 - 77312*b0^4*m2^6*q2*seg^6 + 41472*b0^3*m2^7*q2*seg^6 + 
         11488*b0^2*m2^8*q2*seg^6 - 19776*b0*m2^9*q2*seg^6 + 16*m2^10*q2*seg^6 + 
         18688*b0^5*m2^4*q2^2*seg^6 - 70656*b0^4*m2^5*q2^2*seg^6 + 
         59392*b0^3*m2^6*q2^2*seg^6 - 100240*b0^2*m2^7*q2^2*seg^6 + 
         29920*b0*m2^8*q2^2*seg^6 + 16720*m2^9*q2^2*seg^6 + 6912*b0^5*m2^3*q2^3*seg^6 - 
         75008*b0^3*m2^5*q2^3*seg^6 + 105280*b0^2*m2^6*q2^3*seg^6 - 
         41792*b0*m2^7*q2^3*seg^6 - 19344*m2^8*q2^3*seg^6 + 11648*b0^4*m2^3*q2^4*seg^6 - 
         19200*b0^3*m2^4*q2^4*seg^6 - 27600*b0^2*m2^5*q2^4*seg^6 + 
         58464*b0*m2^6*q2^4*seg^6 - 13944*m2^7*q2^4*seg^6 + 7424*b0^3*m2^3*q2^5*seg^6 - 
         9760*b0^2*m2^4*q2^5*seg^6 - 16704*b0*m2^5*q2^5*seg^6 + 23792*m2^6*q2^5*seg^6 + 
         2320*b0^2*m2^3*q2^6*seg^6 - 1120*b0*m2^4*q2^6*seg^6 - 7024*m2^5*q2^6*seg^6 + 
         448*b0*m2^3*q2^7*seg^6 + 144*m2^4*q2^7*seg^6 + 60*m2^3*q2^8*seg^6 + 
         12544*b0^5*m2^5*seg^7 - 960*b0^4*m2^6*seg^7 + 29600*b0^3*m2^7*seg^7 - 
         10400*b0^2*m2^8*seg^7 - 5080*b0*m2^9*seg^7 + 196*m2^10*seg^7 + 
         14336*b0^5*m2^4*q2*seg^7 + 12416*b0^4*m2^5*q2*seg^7 - 3744*b0^3*m2^6*q2*seg^7 - 
         34208*b0^2*m2^7*q2*seg^7 + 29960*b0*m2^8*q2*seg^7 + 5656*m2^9*q2*seg^7 + 
         768*b0^5*m2^3*q2^2*seg^7 + 54272*b0^4*m2^4*q2^2*seg^7 - 
         89152*b0^3*m2^5*q2^2*seg^7 + 119104*b0^2*m2^6*q2^2*seg^7 - 
         52632*b0*m2^7*q2^2*seg^7 - 16456*m2^8*q2^2*seg^7 - 1024*b0^5*m2^2*q2^3*seg^7 + 
         12672*b0^4*m2^3*q2^3*seg^7 + 31552*b0^3*m2^4*q2^3*seg^7 - 
         91840*b0^2*m2^5*q2^3*seg^7 + 82504*b0*m2^6*q2^3*seg^7 - 2600*m2^7*q2^3*seg^7 - 
         1600*b0^4*m2^2*q2^4*seg^7 + 14496*b0^3*m2^3*q2^4*seg^7 + 
         8416*b0^2*m2^4*q2^4*seg^7 - 47496*b0*m2^5*q2^4*seg^7 + 26848*m2^6*q2^4*seg^7 - 
         1184*b0^3*m2^2*q2^5*seg^7 + 7008*b0^2*m2^3*q2^5*seg^7 + 
         2968*b0*m2^4*q2^5*seg^7 - 14264*m2^5*q2^5*seg^7 - 640*b0^2*m2^2*q2^6*seg^7 + 
         2296*b0*m2^3*q2^6*seg^7 + 712*m2^4*q2^6*seg^7 - 232*b0*m2^2*q2^7*seg^7 + 
         456*m2^3*q2^7*seg^7 - 36*m2^2*q2^8*seg^7 - 6656*b0^5*m2^4*seg^8 + 
         15184*b0^4*m2^5*seg^8 - 2848*b0^3*m2^6*seg^8 + 5976*b0^2*m2^7*seg^8 + 
         8936*b0*m2^8*seg^8 + 761*m2^9*seg^8 - 10752*b0^5*m2^3*q2*seg^8 + 
         32704*b0^4*m2^4*q2*seg^8 - 35456*b0^3*m2^5*q2*seg^8 + 55312*b0^2*m2^6*q2*seg^8 - 
         30128*b0*m2^7*q2*seg^8 - 6440*m2^8*q2*seg^8 - 2304*b0^5*m2^2*q2^2*seg^8 - 
         15264*b0^4*m2^3*q2^2*seg^8 + 69056*b0^3*m2^4*q2^2*seg^8 - 
         99048*b0^2*m2^5*q2^2*seg^8 + 67064*b0*m2^6*q2^2*seg^8 + 3740*m2^7*q2^2*seg^8 - 
         256*b0^5*m2*q2^3*seg^8 - 4416*b0^4*m2^2*q2^3*seg^8 - 3200*b0^3*m2^3*q2^3*seg^8 + 
         43936*b0^2*m2^4*q2^3*seg^8 - 66208*b0*m2^5*q2^3*seg^8 + 18680*m2^6*q2^3*seg^8 - 
         304*b0^4*m2*q2^4*seg^8 - 4000*b0^3*m2^2*q2^4*seg^8 + 4360*b0^2*m2^3*q2^4*seg^8 + 
         14808*b0*m2^4*q2^4*seg^8 - 18522*m2^5*q2^4*seg^8 - 2992*b0^2*m2^2*q2^5*seg^8 + 
         4624*b0*m2^3*q2^5*seg^8 + 2120*m2^4*q2^5*seg^8 + 136*b0^2*m2*q2^6*seg^8 - 
         1464*b0*m2^2*q2^6*seg^8 + 1468*m2^3*q2^6*seg^8 + 64*b0*m2*q2^7*seg^8 - 
         280*m2^2*q2^7*seg^8 + 9*m2*q2^8*seg^8 - 3072*b0^5*m2^3*seg^9 - 
         2512*b0^4*m2^4*seg^9 - 6176*b0^3*m2^5*seg^9 + 8216*b0^2*m2^6*seg^9 - 
         6192*b0*m2^7*seg^9 - 913*m2^8*seg^9 + 512*b0^5*m2^2*q2*seg^9 - 
         22528*b0^4*m2^3*q2*seg^9 + 40096*b0^3*m2^4*q2*seg^9 - 51392*b0^2*m2^5*q2*seg^9 + 
         27968*b0*m2^6*q2*seg^9 + 2640*m2^7*q2*seg^9 - 256*b0^5*m2*q2^2*seg^9 - 
         1824*b0^4*m2^2*q2^2*seg^9 - 24448*b0^3*m2^3*q2^2*seg^9 + 
         51704*b0^2*m2^4*q2^2*seg^9 - 50344*b0*m2^5*q2^2*seg^9 + 7436*m2^6*q2^2*seg^9 - 
         512*b0^4*m2*q2^3*seg^9 - 4096*b0^3*m2^2*q2^3*seg^9 - 7040*b0^2*m2^3*q2^3*seg^9 + 
         24056*b0*m2^4*q2^3*seg^9 - 15480*m2^5*q2^3*seg^9 - 16*b0^4*q2^4*seg^9 + 
         288*b0^3*m2*q2^4*seg^9 - 5624*b0^2*m2^2*q2^4*seg^9 + 4320*b0*m2^3*q2^4*seg^9 + 
         3834*m2^4*q2^4*seg^9 - 32*b0^3*q2^5*seg^9 + 832*b0^2*m2*q2^5*seg^9 - 
         3952*b0*m2^2*q2^5*seg^9 + 2592*m2^3*q2^5*seg^9 - 24*b0^2*q2^6*seg^9 + 
         440*b0*m2*q2^6*seg^9 - 948*m2^2*q2^6*seg^9 - 8*b0*q2^7*seg^9 + 
         72*m2*q2^7*seg^9 - q2^8*seg^9 + 1792*b0^5*m2^2*seg^10 - 6240*b0^4*m2^3*seg^10 + 
         6688*b0^3*m2^4*seg^10 - 11016*b0^2*m2^5*seg^10 + 4560*b0*m2^6*seg^10 + 
         516*m2^7*seg^10 + 256*b0^5*m2*q2*seg^10 + 3200*b0^4*m2^2*q2*seg^10 - 
         18432*b0^3*m2^3*q2*seg^10 + 26800*b0^2*m2^4*q2*seg^10 - 
         20176*b0*m2^5*q2*seg^10 + 1344*m2^6*q2*seg^10 + 288*b0^4*m2*q2^2*seg^10 - 
         128*b0^3*m2^2*q2^2*seg^10 - 12000*b0^2*m2^3*q2^2*seg^10 + 
         19720*b0*m2^4*q2^2*seg^10 - 7980*m2^5*q2^2*seg^10 - 64*b0^4*q2^3*seg^10 + 
         1152*b0^3*m2*q2^3*seg^10 - 5376*b0^2*m2^2*q2^3*seg^10 + 
         1280*b0*m2^3*q2^3*seg^10 + 4232*m2^4*q2^3*seg^10 - 160*b0^3*q2^4*seg^10 + 
         2120*b0^2*m2*q2^4*seg^10 - 5920*b0*m2^2*q2^4*seg^10 + 2700*m2^3*q2^4*seg^10 - 
         144*b0^2*q2^5*seg^10 + 1296*b0*m2*q2^5*seg^10 - 1824*m2^2*q2^5*seg^10 - 
         56*b0*q2^6*seg^10 + 252*m2*q2^6*seg^10 - 8*q2^7*seg^10 + 256*b0^5*m2*seg^11 + 
         2208*b0^4*m2^2*seg^11 - 4256*b0^3*m2^3*seg^11 + 5400*b0^2*m2^4*seg^11 - 
         3360*b0*m2^5*seg^11 + 28*m2^6*seg^11 + 896*b0^4*m2*q2*seg^11 + 
         1952*b0^3*m2^2*q2*seg^11 - 6560*b0^2*m2^3*q2*seg^11 + 8304*b0*m2^4*q2*seg^11 - 
         2272*m2^5*q2*seg^11 - 96*b0^4*q2^2*seg^11 + 1728*b0^3*m2*q2^2*seg^11 - 
         2704*b0^2*m2^2*q2^2*seg^11 - 872*b0*m2^3*q2^2*seg^11 + 2788*m2^4*q2^2*seg^11 - 
         320*b0^3*q2^3*seg^11 + 2880*b0^2*m2*q2^3*seg^11 - 5320*b0*m2^2*q2^3*seg^11 + 
         1640*m2^3*q2^3*seg^11 - 360*b0^2*q2^4*seg^11 + 2120*b0*m2*q2^4*seg^11 - 
         2180*m2^2*q2^4*seg^11 - 168*b0*q2^5*seg^11 + 504*m2*q2^5*seg^11 - 
         28*q2^6*seg^11 + 400*b0^4*m2*seg^12 + 800*b0^3*m2^2*seg^12 - 
         1272*b0^2*m2^3*seg^12 + 1440*b0*m2^4*seg^12 - 266*m2^5*seg^12 - 
         64*b0^4*q2*seg^12 + 1152*b0^3*m2*q2*seg^12 - 656*b0^2*m2^2*q2*seg^12 - 
         784*b0*m2^3*q2*seg^12 + 1008*m2^4*q2*seg^12 - 320*b0^3*q2^2*seg^12 + 
         2200*b0^2*m2*q2^2*seg^12 - 2872*b0*m2^2*q2^2*seg^12 + 516*m2^3*q2^2*seg^12 - 
         480*b0^2*q2^3*seg^12 + 2080*b0*m2*q2^3*seg^12 - 1656*m2^2*q2^3*seg^12 - 
         280*b0*q2^4*seg^12 + 630*m2*q2^4*seg^12 - 56*q2^5*seg^12 - 16*b0^4*seg^13 + 
         288*b0^3*m2*seg^13 - 56*b0^2*m2^2*seg^13 - 176*b0*m2^3*seg^13 + 
         154*m2^4*seg^13 - 160*b0^3*q2*seg^13 + 896*b0^2*m2*q2*seg^13 - 
         864*b0*m2^2*q2*seg^13 + 48*m2^3*q2*seg^13 - 360*b0^2*q2^2*seg^13 + 
         1224*b0*m2*q2^2*seg^13 - 780*m2^2*q2^2*seg^13 - 280*b0*q2^3*seg^13 + 
         504*m2*q2^3*seg^13 - 70*q2^4*seg^13 - 32*b0^3*seg^14 + 152*b0^2*m2*seg^14 - 
         112*b0*m2^2*seg^14 - 8*m2^3*seg^14 - 144*b0^2*q2*seg^14 + 400*b0*m2*q2*seg^14 - 
         208*m2^2*q2*seg^14 - 168*b0*q2^2*seg^14 + 252*m2*q2^2*seg^14 - 56*q2^3*seg^14 - 
         24*b0^2*seg^15 + 56*b0*m2*seg^15 - 24*m2^2*seg^15 - 56*b0*q2*seg^15 + 
         72*m2*q2*seg^15 - 28*q2^2*seg^15 - 8*b0*seg^16 + 9*m2*seg^16 - 8*q2*seg^16 - 
         seg^17))/(4*b0*(m2 - seg)^2*(m2 - q2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 2*m2*q2*seg + 2*b0*seg^2 - m2*seg^2 + 
         q2*seg^2 + seg^3)*(16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 
         8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 
         4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + 
         q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 1, 0, 0, 1, 3] + 
   (-1/16*(eps^2*seg*(-512*b0^3*m2^11 - 512*b0^2*m2^12 - 128*b0*m2^13 - 
          2048*b0^3*m2^10*q2 - 512*b0^2*m2^11*q2 + 256*b0*m2^12*q2 - 
          3072*b0^3*m2^9*q2^2 + 1024*b0^2*m2^10*q2^2 + 128*b0*m2^11*q2^2 - 
          2048*b0^3*m2^8*q2^3 + 1024*b0^2*m2^9*q2^3 - 512*b0*m2^10*q2^3 - 
          512*b0^3*m2^7*q2^4 - 512*b0^2*m2^8*q2^4 + 128*b0*m2^9*q2^4 - 
          512*b0^2*m2^7*q2^5 + 256*b0*m2^8*q2^5 - 128*b0*m2^7*q2^6 + 
          1536*b0^3*m2^10*seg + 1920*b0^2*m2^11*seg + 512*b0*m2^12*seg - 32*m2^13*seg + 
          6144*b0^3*m2^9*q2*seg + 2176*b0^2*m2^10*q2*seg - 1024*b0*m2^11*q2*seg + 
          96*m2^12*q2*seg + 9216*b0^3*m2^8*q2^2*seg - 3328*b0^2*m2^9*q2^2*seg - 
          512*b0*m2^10*q2^2*seg - 32*m2^11*q2^2*seg + 6144*b0^3*m2^7*q2^3*seg - 
          3840*b0^2*m2^8*q2^3*seg + 2048*b0*m2^9*q2^3*seg - 160*m2^10*q2^3*seg + 
          1536*b0^3*m2^6*q2^4*seg + 1408*b0^2*m2^7*q2^4*seg - 512*b0*m2^8*q2^4*seg + 
          160*m2^9*q2^4*seg + 1664*b0^2*m2^6*q2^5*seg - 1024*b0*m2^7*q2^5*seg + 
          32*m2^8*q2^5*seg + 512*b0*m2^6*q2^6*seg - 96*m2^7*q2^6*seg + 32*m2^6*q2^7*seg + 
          2048*b0^4*m2^8*seg^2 - 512*b0^3*m2^9*seg^2 - 2816*b0^2*m2^10*seg^2 - 
          896*b0*m2^11*seg^2 + 128*m2^12*seg^2 + 6144*b0^4*m2^7*q2*seg^2 - 
          3584*b0^3*m2^8*q2*seg^2 - 4224*b0^2*m2^9*q2*seg^2 + 2048*b0*m2^10*q2*seg^2 - 
          224*m2^11*q2*seg^2 + 6144*b0^4*m2^6*q2^2*seg^2 - 7168*b0^3*m2^7*q2^2*seg^2 + 
          3840*b0^2*m2^8*q2^2*seg^2 + 1024*b0*m2^9*q2^2*seg^2 - 320*m2^10*q2^2*seg^2 + 
          2048*b0^4*m2^5*q2^3*seg^2 - 5632*b0^3*m2^6*q2^3*seg^2 + 
          7680*b0^2*m2^7*q2^3*seg^2 - 3584*b0*m2^8*q2^3*seg^2 + 864*m2^9*q2^3*seg^2 - 
          1536*b0^3*m2^5*q2^4*seg^2 - 384*b0*m2^7*q2^4*seg^2 - 256*m2^8*q2^4*seg^2 - 
          2432*b0^2*m2^5*q2^5*seg^2 + 2560*b0*m2^6*q2^5*seg^2 - 544*m2^7*q2^5*seg^2 - 
          768*b0*m2^5*q2^6*seg^2 + 448*m2^6*q2^6*seg^2 - 96*m2^5*q2^7*seg^2 - 
          4864*b0^4*m2^7*seg^3 - 384*b0^3*m2^8*seg^3 + 2304*b0^2*m2^9*seg^3 + 
          1056*b0*m2^10*seg^3 - 144*m2^11*seg^3 - 14592*b0^4*m2^6*q2*seg^3 - 
          1280*b0^3*m2^7*q2*seg^3 + 5760*b0^2*m2^8*q2*seg^3 - 2880*b0*m2^9*q2*seg^3 - 
          176*m2^10*q2*seg^3 - 14592*b0^4*m2^5*q2^2*seg^3 - 3072*b0^3*m2^6*q2^2*seg^3 + 
          1024*b0^2*m2^7*q2^2*seg^3 - 1184*b0*m2^8*q2^2*seg^3 + 1424*m2^9*q2^2*seg^3 - 
          4864*b0^4*m2^4*q2^3*seg^3 - 3840*b0^3*m2^5*q2^3*seg^3 - 
          8192*b0^2*m2^6*q2^3*seg^3 + 2432*b0*m2^7*q2^3*seg^3 - 1232*m2^8*q2^3*seg^3 - 
          1664*b0^3*m2^4*q2^4*seg^3 - 4352*b0^2*m2^5*q2^4*seg^3 + 
          3552*b0*m2^6*q2^4*seg^3 - 1008*m2^7*q2^4*seg^3 + 1408*b0^2*m2^4*q2^5*seg^3 - 
          3648*b0*m2^5*q2^5*seg^3 + 1840*m2^6*q2^5*seg^3 + 672*b0*m2^4*q2^6*seg^3 - 
          784*m2^5*q2^6*seg^3 + 80*m2^4*q2^7*seg^3 + 384*b0^4*m2^6*seg^4 - 
          2816*b0^3*m2^7*seg^4 - 432*b0^2*m2^8*seg^4 - 1072*b0*m2^9*seg^4 - 
          68*m2^10*seg^4 + 6272*b0^4*m2^5*q2*seg^4 - 5504*b0^3*m2^6*q2*seg^4 - 
          4912*b0^2*m2^7*q2*seg^4 + 2912*b0*m2^8*q2*seg^4 + 996*m2^9*q2*seg^4 + 
          9344*b0^4*m2^4*q2^2*seg^4 - 512*b0^3*m2^5*q2^2*seg^4 - 
          8736*b0^2*m2^6*q2^2*seg^4 + 688*b0*m2^7*q2^2*seg^4 - 1780*m2^8*q2^2*seg^4 + 
          3456*b0^4*m2^3*q2^3*seg^4 + 5760*b0^3*m2^4*q2^3*seg^4 - 
          32*b0^2*m2^5*q2^3*seg^4 + 1600*b0*m2^6*q2^3*seg^4 - 716*m2^7*q2^3*seg^4 + 
          3072*b0^3*m2^3*q2^4*seg^4 + 5328*b0^2*m2^4*q2^4*seg^4 - 
          6480*b0*m2^5*q2^4*seg^4 + 3636*m2^6*q2^4*seg^4 + 592*b0^2*m2^3*q2^5*seg^4 + 
          2912*b0*m2^4*q2^5*seg^4 - 2580*m2^5*q2^5*seg^4 - 48*b0*m2^3*q2^6*seg^4 + 
          516*m2^4*q2^6*seg^4 - 4*m2^3*q2^7*seg^4 + 6272*b0^4*m2^5*seg^5 + 
          1568*b0^3*m2^6*seg^5 - 2408*b0^2*m2^7*seg^5 + 1008*b0*m2^8*seg^5 + 
          270*m2^9*seg^5 + 7168*b0^4*m2^4*q2*seg^5 + 8640*b0^3*m2^5*q2*seg^5 - 
          744*b0^2*m2^6*q2*seg^5 - 2000*b0*m2^7*q2*seg^5 - 1054*m2^8*q2*seg^5 + 
          384*b0^4*m2^3*q2^2*seg^5 + 11008*b0^3*m2^4*q2^2*seg^5 + 
          6576*b0^2*m2^5*q2^2*seg^5 + 416*b0*m2^6*q2^2*seg^5 - 58*m2^7*q2^2*seg^5 - 
          512*b0^4*m2^2*q2^3*seg^5 + 1600*b0^3*m2^3*q2^3*seg^5 + 
          7600*b0^2*m2^4*q2^3*seg^5 - 5344*b0*m2^5*q2^3*seg^5 + 3978*m2^6*q2^3*seg^5 - 
          800*b0^3*m2^2*q2^4*seg^5 - 72*b0^2*m2^3*q2^4*seg^5 + 5360*b0*m2^4*q2^4*seg^5 - 
          4566*m2^5*q2^4*seg^5 - 456*b0^2*m2^2*q2^5*seg^5 - 336*b0*m2^3*q2^5*seg^5 + 
          1446*m2^4*q2^5*seg^5 - 128*b0*m2^2*q2^6*seg^5 + 2*m2^3*q2^6*seg^5 - 
          18*m2^2*q2^7*seg^5 - 3328*b0^4*m2^4*seg^6 + 4584*b0^3*m2^5*seg^6 + 
          2316*b0^2*m2^6*seg^6 - 890*b0*m2^7*seg^6 - 207*m2^8*seg^6 - 
          5376*b0^4*m2^3*q2*seg^6 + 1760*b0^3*m2^4*q2*seg^6 + 4820*b0^2*m2^5*q2*seg^6 + 
          916*b0*m2^6*q2*seg^6 + 129*m2^7*q2*seg^6 - 1152*b0^4*m2^2*q2^2*seg^6 - 
          6096*b0^3*m2^3*q2^2*seg^6 + 3544*b0^2*m2^4*q2^2*seg^6 - 
          2086*b0*m2^5*q2^2*seg^6 + 2445*m2^6*q2^2*seg^6 - 128*b0^4*m2*q2^3*seg^6 - 
          1824*b0^3*m2^2*q2^3*seg^6 - 3448*b0^2*m2^3*q2^3*seg^6 + 
          5208*b0*m2^4*q2^3*seg^6 - 4747*m2^5*q2^3*seg^6 - 88*b0^3*m2*q2^4*seg^6 - 
          1380*b0^2*m2^2*q2^4*seg^6 - 902*b0*m2^3*q2^4*seg^6 + 2307*m2^4*q2^4*seg^6 + 
          36*b0^2*m2*q2^5*seg^6 - 620*b0*m2^2*q2^5*seg^6 + 67*m2^3*q2^5*seg^6 + 
          38*b0*m2*q2^6*seg^6 - 129*m2^2*q2^6*seg^6 + 7*m2*q2^7*seg^6 - 
          1536*b0^4*m2^3*seg^7 - 3176*b0^3*m2^4*seg^7 + 696*b0^2*m2^5*seg^7 + 
          542*b0*m2^6*seg^7 + 30*m2^7*seg^7 + 256*b0^4*m2^2*q2*seg^7 - 
          5888*b0^3*m2^3*q2*seg^7 - 1212*b0^2*m2^4*q2*seg^7 - 432*b0*m2^5*q2*seg^7 + 
          765*m2^6*q2*seg^7 - 128*b0^4*m2*q2^2*seg^7 - 400*b0^3*m2^2*q2^2*seg^7 - 
          4592*b0^2*m2^3*q2^2*seg^7 + 2606*b0*m2^4*q2^2*seg^7 - 2898*m2^5*q2^2*seg^7 - 
          128*b0^3*m2*q2^3*seg^7 - 1176*b0^2*m2^2*q2^3*seg^7 - 1200*b0*m2^3*q2^3*seg^7 + 
          2285*m2^4*q2^3*seg^7 - 8*b0^3*q2^4*seg^7 + 216*b0^2*m2*q2^4*seg^7 - 
          1222*b0*m2^2*q2^4*seg^7 + 162*m2^3*q2^4*seg^7 - 12*b0^2*q2^5*seg^7 + 
          224*b0*m2*q2^5*seg^7 - 393*m2^2*q2^5*seg^7 - 6*b0*q2^6*seg^7 + 
          50*m2*q2^6*seg^7 - q2^7*seg^7 + 896*b0^4*m2^2*seg^8 - 1264*b0^3*m2^3*seg^8 - 
          1076*b0^2*m2^4*seg^8 - 90*b0*m2^5*seg^8 + 86*m2^6*seg^8 + 
          128*b0^4*m2*q2*seg^8 + 1472*b0^3*m2^2*q2*seg^8 - 2088*b0^2*m2^3*q2*seg^8 + 
          500*b0*m2^4*q2*seg^8 - 951*m2^5*q2*seg^8 + 144*b0^3*m2*q2^2*seg^8 + 
          192*b0^2*m2^2*q2^2*seg^8 - 828*b0*m2^3*q2^2*seg^8 + 1413*m2^4*q2^2*seg^8 - 
          32*b0^3*q2^3*seg^8 + 504*b0^2*m2*q2^3*seg^8 - 1248*b0*m2^2*q2^3*seg^8 + 
          158*m2^3*q2^3*seg^8 - 60*b0^2*q2^4*seg^8 + 550*b0*m2*q2^4*seg^8 - 
          660*m2^2*q2^4*seg^8 - 36*b0*q2^5*seg^8 + 153*m2*q2^5*seg^8 - 7*q2^6*seg^8 + 
          128*b0^4*m2*seg^9 + 848*b0^3*m2^2*seg^9 - 280*b0^2*m2^3*seg^9 - 
          18*b0*m2^4*seg^9 - 126*m2^5*seg^9 + 320*b0^3*m2*q2*seg^9 + 
          672*b0^2*m2^2*q2*seg^9 - 272*b0*m2^3*q2*seg^9 + 505*m2^4*q2*seg^9 - 
          48*b0^3*q2^2*seg^9 + 576*b0^2*m2*q2^2*seg^9 - 692*b0*m2^2*q2^2*seg^9 + 
          58*m2^3*q2^2*seg^9 - 120*b0^2*q2^3*seg^9 + 720*b0*m2*q2^3*seg^9 - 
          660*m2^2*q2^3*seg^9 - 90*b0*q2^4*seg^9 + 260*m2*q2^4*seg^9 - 21*q2^5*seg^9 + 
          136*b0^3*m2*seg^10 + 228*b0^2*m2^2*seg^10 - 30*b0*m2^3*seg^10 + 
          80*m2^4*seg^10 - 32*b0^3*q2*seg^10 + 324*b0^2*m2*q2*seg^10 - 
          196*b0*m2^2*q2*seg^10 - 5*m2^3*q2*seg^10 - 120*b0^2*q2^2*seg^10 + 
          530*b0*m2*q2^2*seg^10 - 393*m2^2*q2^2*seg^10 - 120*b0*q2^3*seg^10 + 
          265*m2*q2^3*seg^10 - 35*q2^4*seg^10 - 8*b0^3*seg^11 + 72*b0^2*m2*seg^11 - 
          22*b0*m2^2*seg^11 - 6*m2^3*seg^11 - 60*b0^2*q2*seg^11 + 208*b0*m2*q2*seg^11 - 
          129*m2^2*q2*seg^11 - 90*b0*q2^2*seg^11 + 162*m2*q2^2*seg^11 - 35*q2^3*seg^11 - 
          12*b0^2*seg^12 + 34*b0*m2*seg^12 - 18*m2^2*seg^12 - 36*b0*q2*seg^12 + 
          55*m2*q2*seg^12 - 21*q2^2*seg^12 - 6*b0*seg^13 + 8*m2*seg^13 - 7*q2*seg^13 - 
          seg^14))/(b0*m2*(m2 - seg)^2*(m2 - q2 - seg)^2*(m2 + q2 - seg)*(m2 + q2 + seg)*
         (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
          16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
          8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
          4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
          2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2] + 
   ((-9*eps^3*seg*(-2048*b0^3*m2^14 - 2048*b0^2*m2^15 - 512*b0*m2^16 - 
         10240*b0^3*m2^13*q2 - 4096*b0^2*m2^14*q2 + 512*b0*m2^15*q2 - 
         20480*b0^3*m2^12*q2^2 + 2048*b0^2*m2^13*q2^2 + 1536*b0*m2^14*q2^2 - 
         20480*b0^3*m2^11*q2^3 + 8192*b0^2*m2^12*q2^3 - 1536*b0*m2^13*q2^3 - 
         10240*b0^3*m2^10*q2^4 + 2048*b0^2*m2^11*q2^4 - 1536*b0*m2^12*q2^4 - 
         2048*b0^3*m2^9*q2^5 - 4096*b0^2*m2^10*q2^5 + 1536*b0*m2^11*q2^5 - 
         2048*b0^2*m2^9*q2^6 + 512*b0*m2^10*q2^6 - 512*b0*m2^9*q2^7 + 
         7168*b0^3*m2^13*seg + 8704*b0^2*m2^14*seg + 2304*b0*m2^15*seg - 128*m2^16*seg + 
         35840*b0^3*m2^12*q2*seg + 18432*b0^2*m2^13*q2*seg - 2304*b0*m2^14*q2*seg + 
         256*m2^15*q2*seg + 71680*b0^3*m2^11*q2^2*seg - 5632*b0^2*m2^12*q2^2*seg - 
         6912*b0*m2^13*q2^2*seg + 256*m2^14*q2^2*seg + 71680*b0^3*m2^10*q2^3*seg - 
         32768*b0^2*m2^11*q2^3*seg + 6912*b0*m2^12*q2^3*seg - 768*m2^13*q2^3*seg + 
         35840*b0^3*m2^9*q2^4*seg - 10752*b0^2*m2^10*q2^4*seg + 6912*b0*m2^11*q2^4*seg + 
         7168*b0^3*m2^8*q2^5*seg + 14336*b0^2*m2^9*q2^5*seg - 6912*b0*m2^10*q2^5*seg + 
         768*m2^11*q2^5*seg + 7680*b0^2*m2^8*q2^6*seg - 2304*b0*m2^9*q2^6*seg - 
         256*m2^10*q2^6*seg + 2304*b0*m2^8*q2^7*seg - 256*m2^9*q2^7*seg + 
         128*m2^8*q2^8*seg + 7168*b0^4*m2^11*seg^2 + 2560*b0^3*m2^12*seg^2 - 
         10752*b0^2*m2^13*seg^2 - 4480*b0*m2^14*seg^2 + 576*m2^15*seg^2 + 
         28672*b0^4*m2^10*q2*seg^2 - 23040*b0^3*m2^11*q2*seg^2 - 
         35840*b0^2*m2^12*q2*seg^2 + 5248*b0*m2^13*q2*seg^2 - 512*m2^14*q2*seg^2 + 
         43008*b0^4*m2^9*q2^2*seg^2 - 87040*b0^3*m2^10*q2^2*seg^2 - 
         4608*b0^2*m2^11*q2^2*seg^2 + 15488*b0*m2^12*q2^2*seg^2 - 2304*m2^13*q2^2*seg^2 + 
         28672*b0^4*m2^8*q2^3*seg^2 - 97280*b0^3*m2^9*q2^3*seg^2 + 
         59392*b0^2*m2^10*q2^3*seg^2 - 12672*b0*m2^11*q2^3*seg^2 + 
         2560*m2^12*q2^3*seg^2 + 7168*b0^4*m2^7*q2^4*seg^2 - 38400*b0^3*m2^8*q2^4*seg^2 + 
         33280*b0^2*m2^9*q2^4*seg^2 - 19584*b0*m2^10*q2^4*seg^2 + 2432*m2^11*q2^4*seg^2 - 
         2560*b0^3*m2^7*q2^5*seg^2 - 15360*b0^2*m2^8*q2^5*seg^2 + 
         11648*b0*m2^9*q2^5*seg^2 - 3584*m2^10*q2^5*seg^2 - 9728*b0^2*m2^7*q2^6*seg^2 + 
         8576*b0*m2^8*q2^6*seg^2 - 256*m2^9*q2^6*seg^2 - 4224*b0*m2^7*q2^7*seg^2 + 
         1536*m2^8*q2^7*seg^2 - 448*m2^7*q2^8*seg^2 - 20480*b0^4*m2^10*seg^3 - 
         34560*b0^3*m2^11*seg^3 - 384*b0^2*m2^12*seg^3 + 7360*b0*m2^13*seg^3 - 
         800*m2^14*seg^3 - 81920*b0^4*m2^9*q2*seg^3 - 52992*b0^3*m2^10*q2*seg^3 + 
         39424*b0^2*m2^11*q2*seg^3 - 9664*b0*m2^12*q2*seg^3 - 1216*m2^13*q2*seg^3 - 
         122880*b0^4*m2^8*q2^2*seg^3 + 30208*b0^3*m2^9*q2^2*seg^3 + 
         30848*b0^2*m2^10*q2^2*seg^3 - 24896*b0*m2^11*q2^2*seg^3 + 
         6208*m2^12*q2^2*seg^3 - 81920*b0^4*m2^7*q2^3*seg^3 + 
         62976*b0^3*m2^8*q2^3*seg^3 - 54272*b0^2*m2^9*q2^3*seg^3 + 
         8768*b0*m2^10*q2^3*seg^3 - 192*m2^11*q2^3*seg^3 - 20480*b0^4*m2^6*q2^4*seg^3 - 
         3840*b0^3*m2^7*q2^4*seg^3 - 42112*b0^2*m2^8*q2^4*seg^3 + 
         32832*b0*m2^9*q2^4*seg^3 - 10496*m2^10*q2^4*seg^3 - 18176*b0^3*m2^6*q2^5*seg^3 + 
         2560*b0^2*m2^7*q2^5*seg^3 - 1856*b0*m2^8*q2^5*seg^3 + 5056*m2^9*q2^5*seg^3 - 
         640*b0^2*m2^6*q2^6*seg^3 - 15296*b0*m2^7*q2^6*seg^3 + 4544*m2^8*q2^6*seg^3 + 
         2752*b0*m2^6*q2^7*seg^3 - 3648*m2^7*q2^7*seg^3 + 544*m2^6*q2^8*seg^3 + 
         4096*b0^5*m2^8*seg^4 + 10240*b0^4*m2^9*seg^4 + 36608*b0^3*m2^10*seg^4 + 
         5568*b0^2*m2^11*seg^4 - 13696*b0*m2^12*seg^4 - 144*m2^13*seg^4 + 
         12288*b0^5*m2^7*q2*seg^4 + 54272*b0^4*m2^8*q2*seg^4 + 97280*b0^3*m2^9*q2*seg^4 - 
         25216*b0^2*m2^10*q2*seg^4 + 11456*b0*m2^11*q2*seg^4 + 4800*m2^12*q2*seg^4 + 
         12288*b0^5*m2^6*q2^2*seg^4 + 102400*b0^4*m2^7*q2^2*seg^4 + 
         14336*b0^3*m2^8*q2^2*seg^4 - 51648*b0^2*m2^9*q2^2*seg^4 + 
         29312*b0*m2^10*q2^2*seg^4 - 5568*m2^11*q2^2*seg^4 + 4096*b0^5*m2^5*q2^3*seg^4 + 
         82944*b0^4*m2^6*q2^3*seg^4 - 54784*b0^3*m2^7*q2^3*seg^4 + 
         35072*b0^2*m2^8*q2^3*seg^4 + 8128*b0*m2^9*q2^3*seg^4 - 11712*m2^10*q2^3*seg^4 + 
         24576*b0^4*m2^5*q2^4*seg^4 + 16640*b0^3*m2^6*q2^4*seg^4 + 
         6720*b0^2*m2^7*q2^4*seg^4 - 22656*b0*m2^8*q2^4*seg^4 + 17440*m2^9*q2^4*seg^4 + 
         25088*b0^3*m2^5*q2^5*seg^4 - 3712*b0^2*m2^6*q2^5*seg^4 - 
         19904*b0*m2^7*q2^5*seg^4 + 2880*m2^8*q2^5*seg^4 + 8640*b0^2*m2^5*q2^6*seg^4 + 
         11136*b0*m2^6*q2^6*seg^4 - 11456*m2^7*q2^6*seg^4 + 320*b0*m2^5*q2^7*seg^4 + 
         4032*m2^6*q2^7*seg^4 - 272*m2^5*q2^8*seg^4 - 9728*b0^5*m2^7*seg^5 + 
         22528*b0^4*m2^8*seg^5 + 14080*b0^3*m2^9*seg^5 + 3904*b0^2*m2^10*seg^5 + 
         17376*b0*m2^11*seg^5 + 1488*m2^12*seg^5 - 29184*b0^5*m2^6*q2*seg^5 + 
         49664*b0^4*m2^7*q2*seg^5 - 73728*b0^3*m2^8*q2*seg^5 + 5760*b0^2*m2^9*q2*seg^5 - 
         96*b0*m2^10*q2*seg^5 - 5184*m2^11*q2*seg^5 - 29184*b0^5*m2^5*q2^2*seg^5 + 
         10752*b0^4*m2^6*q2^2*seg^5 - 24832*b0^3*m2^7*q2^2*seg^5 + 
         70336*b0^2*m2^8*q2^2*seg^5 - 25568*b0*m2^9*q2^2*seg^5 - 4800*m2^10*q2^2*seg^5 - 
         9728*b0^5*m2^4*q2^3*seg^5 - 37376*b0^4*m2^5*q2^3*seg^5 + 
         87808*b0^3*m2^6*q2^3*seg^5 - 62976*b0^2*m2^7*q2^3*seg^5 - 
         5920*b0*m2^8*q2^3*seg^5 + 24192*m2^9*q2^3*seg^5 - 20992*b0^4*m2^4*q2^4*seg^5 + 
         9728*b0^3*m2^5*q2^4*seg^5 + 30656*b0^2*m2^6*q2^4*seg^5 - 
         21984*b0*m2^7*q2^4*seg^5 - 8672*m2^8*q2^4*seg^5 - 15104*b0^3*m2^4*q2^5*seg^5 + 
         14208*b0^2*m2^5*q2^5*seg^5 + 28000*b0*m2^6*q2^5*seg^5 - 17984*m2^7*q2^5*seg^5 - 
         4544*b0^2*m2^4*q2^6*seg^5 - 1568*b0*m2^5*q2^6*seg^5 + 12992*m2^6*q2^6*seg^5 - 
         480*b0*m2^4*q2^7*seg^5 - 2048*m2^5*q2^7*seg^5 + 16*m2^4*q2^8*seg^5 + 
         768*b0^5*m2^6*seg^6 - 27520*b0^4*m2^7*seg^6 - 47872*b0^3*m2^8*seg^6 - 
         1968*b0^2*m2^9*seg^6 - 8416*b0*m2^10*seg^6 - 1444*m2^11*seg^6 + 
         12544*b0^5*m2^5*q2*seg^6 - 77312*b0^4*m2^6*q2*seg^6 + 41472*b0^3*m2^7*q2*seg^6 + 
         11488*b0^2*m2^8*q2*seg^6 - 19776*b0*m2^9*q2*seg^6 + 16*m2^10*q2*seg^6 + 
         18688*b0^5*m2^4*q2^2*seg^6 - 70656*b0^4*m2^5*q2^2*seg^6 + 
         59392*b0^3*m2^6*q2^2*seg^6 - 100240*b0^2*m2^7*q2^2*seg^6 + 
         29920*b0*m2^8*q2^2*seg^6 + 16720*m2^9*q2^2*seg^6 + 6912*b0^5*m2^3*q2^3*seg^6 - 
         75008*b0^3*m2^5*q2^3*seg^6 + 105280*b0^2*m2^6*q2^3*seg^6 - 
         41792*b0*m2^7*q2^3*seg^6 - 19344*m2^8*q2^3*seg^6 + 11648*b0^4*m2^3*q2^4*seg^6 - 
         19200*b0^3*m2^4*q2^4*seg^6 - 27600*b0^2*m2^5*q2^4*seg^6 + 
         58464*b0*m2^6*q2^4*seg^6 - 13944*m2^7*q2^4*seg^6 + 7424*b0^3*m2^3*q2^5*seg^6 - 
         9760*b0^2*m2^4*q2^5*seg^6 - 16704*b0*m2^5*q2^5*seg^6 + 23792*m2^6*q2^5*seg^6 + 
         2320*b0^2*m2^3*q2^6*seg^6 - 1120*b0*m2^4*q2^6*seg^6 - 7024*m2^5*q2^6*seg^6 + 
         448*b0*m2^3*q2^7*seg^6 + 144*m2^4*q2^7*seg^6 + 60*m2^3*q2^8*seg^6 + 
         12544*b0^5*m2^5*seg^7 - 960*b0^4*m2^6*seg^7 + 29600*b0^3*m2^7*seg^7 - 
         10400*b0^2*m2^8*seg^7 - 5080*b0*m2^9*seg^7 + 196*m2^10*seg^7 + 
         14336*b0^5*m2^4*q2*seg^7 + 12416*b0^4*m2^5*q2*seg^7 - 3744*b0^3*m2^6*q2*seg^7 - 
         34208*b0^2*m2^7*q2*seg^7 + 29960*b0*m2^8*q2*seg^7 + 5656*m2^9*q2*seg^7 + 
         768*b0^5*m2^3*q2^2*seg^7 + 54272*b0^4*m2^4*q2^2*seg^7 - 
         89152*b0^3*m2^5*q2^2*seg^7 + 119104*b0^2*m2^6*q2^2*seg^7 - 
         52632*b0*m2^7*q2^2*seg^7 - 16456*m2^8*q2^2*seg^7 - 1024*b0^5*m2^2*q2^3*seg^7 + 
         12672*b0^4*m2^3*q2^3*seg^7 + 31552*b0^3*m2^4*q2^3*seg^7 - 
         91840*b0^2*m2^5*q2^3*seg^7 + 82504*b0*m2^6*q2^3*seg^7 - 2600*m2^7*q2^3*seg^7 - 
         1600*b0^4*m2^2*q2^4*seg^7 + 14496*b0^3*m2^3*q2^4*seg^7 + 
         8416*b0^2*m2^4*q2^4*seg^7 - 47496*b0*m2^5*q2^4*seg^7 + 26848*m2^6*q2^4*seg^7 - 
         1184*b0^3*m2^2*q2^5*seg^7 + 7008*b0^2*m2^3*q2^5*seg^7 + 
         2968*b0*m2^4*q2^5*seg^7 - 14264*m2^5*q2^5*seg^7 - 640*b0^2*m2^2*q2^6*seg^7 + 
         2296*b0*m2^3*q2^6*seg^7 + 712*m2^4*q2^6*seg^7 - 232*b0*m2^2*q2^7*seg^7 + 
         456*m2^3*q2^7*seg^7 - 36*m2^2*q2^8*seg^7 - 6656*b0^5*m2^4*seg^8 + 
         15184*b0^4*m2^5*seg^8 - 2848*b0^3*m2^6*seg^8 + 5976*b0^2*m2^7*seg^8 + 
         8936*b0*m2^8*seg^8 + 761*m2^9*seg^8 - 10752*b0^5*m2^3*q2*seg^8 + 
         32704*b0^4*m2^4*q2*seg^8 - 35456*b0^3*m2^5*q2*seg^8 + 55312*b0^2*m2^6*q2*seg^8 - 
         30128*b0*m2^7*q2*seg^8 - 6440*m2^8*q2*seg^8 - 2304*b0^5*m2^2*q2^2*seg^8 - 
         15264*b0^4*m2^3*q2^2*seg^8 + 69056*b0^3*m2^4*q2^2*seg^8 - 
         99048*b0^2*m2^5*q2^2*seg^8 + 67064*b0*m2^6*q2^2*seg^8 + 3740*m2^7*q2^2*seg^8 - 
         256*b0^5*m2*q2^3*seg^8 - 4416*b0^4*m2^2*q2^3*seg^8 - 3200*b0^3*m2^3*q2^3*seg^8 + 
         43936*b0^2*m2^4*q2^3*seg^8 - 66208*b0*m2^5*q2^3*seg^8 + 18680*m2^6*q2^3*seg^8 - 
         304*b0^4*m2*q2^4*seg^8 - 4000*b0^3*m2^2*q2^4*seg^8 + 4360*b0^2*m2^3*q2^4*seg^8 + 
         14808*b0*m2^4*q2^4*seg^8 - 18522*m2^5*q2^4*seg^8 - 2992*b0^2*m2^2*q2^5*seg^8 + 
         4624*b0*m2^3*q2^5*seg^8 + 2120*m2^4*q2^5*seg^8 + 136*b0^2*m2*q2^6*seg^8 - 
         1464*b0*m2^2*q2^6*seg^8 + 1468*m2^3*q2^6*seg^8 + 64*b0*m2*q2^7*seg^8 - 
         280*m2^2*q2^7*seg^8 + 9*m2*q2^8*seg^8 - 3072*b0^5*m2^3*seg^9 - 
         2512*b0^4*m2^4*seg^9 - 6176*b0^3*m2^5*seg^9 + 8216*b0^2*m2^6*seg^9 - 
         6192*b0*m2^7*seg^9 - 913*m2^8*seg^9 + 512*b0^5*m2^2*q2*seg^9 - 
         22528*b0^4*m2^3*q2*seg^9 + 40096*b0^3*m2^4*q2*seg^9 - 51392*b0^2*m2^5*q2*seg^9 + 
         27968*b0*m2^6*q2*seg^9 + 2640*m2^7*q2*seg^9 - 256*b0^5*m2*q2^2*seg^9 - 
         1824*b0^4*m2^2*q2^2*seg^9 - 24448*b0^3*m2^3*q2^2*seg^9 + 
         51704*b0^2*m2^4*q2^2*seg^9 - 50344*b0*m2^5*q2^2*seg^9 + 7436*m2^6*q2^2*seg^9 - 
         512*b0^4*m2*q2^3*seg^9 - 4096*b0^3*m2^2*q2^3*seg^9 - 7040*b0^2*m2^3*q2^3*seg^9 + 
         24056*b0*m2^4*q2^3*seg^9 - 15480*m2^5*q2^3*seg^9 - 16*b0^4*q2^4*seg^9 + 
         288*b0^3*m2*q2^4*seg^9 - 5624*b0^2*m2^2*q2^4*seg^9 + 4320*b0*m2^3*q2^4*seg^9 + 
         3834*m2^4*q2^4*seg^9 - 32*b0^3*q2^5*seg^9 + 832*b0^2*m2*q2^5*seg^9 - 
         3952*b0*m2^2*q2^5*seg^9 + 2592*m2^3*q2^5*seg^9 - 24*b0^2*q2^6*seg^9 + 
         440*b0*m2*q2^6*seg^9 - 948*m2^2*q2^6*seg^9 - 8*b0*q2^7*seg^9 + 
         72*m2*q2^7*seg^9 - q2^8*seg^9 + 1792*b0^5*m2^2*seg^10 - 6240*b0^4*m2^3*seg^10 + 
         6688*b0^3*m2^4*seg^10 - 11016*b0^2*m2^5*seg^10 + 4560*b0*m2^6*seg^10 + 
         516*m2^7*seg^10 + 256*b0^5*m2*q2*seg^10 + 3200*b0^4*m2^2*q2*seg^10 - 
         18432*b0^3*m2^3*q2*seg^10 + 26800*b0^2*m2^4*q2*seg^10 - 
         20176*b0*m2^5*q2*seg^10 + 1344*m2^6*q2*seg^10 + 288*b0^4*m2*q2^2*seg^10 - 
         128*b0^3*m2^2*q2^2*seg^10 - 12000*b0^2*m2^3*q2^2*seg^10 + 
         19720*b0*m2^4*q2^2*seg^10 - 7980*m2^5*q2^2*seg^10 - 64*b0^4*q2^3*seg^10 + 
         1152*b0^3*m2*q2^3*seg^10 - 5376*b0^2*m2^2*q2^3*seg^10 + 
         1280*b0*m2^3*q2^3*seg^10 + 4232*m2^4*q2^3*seg^10 - 160*b0^3*q2^4*seg^10 + 
         2120*b0^2*m2*q2^4*seg^10 - 5920*b0*m2^2*q2^4*seg^10 + 2700*m2^3*q2^4*seg^10 - 
         144*b0^2*q2^5*seg^10 + 1296*b0*m2*q2^5*seg^10 - 1824*m2^2*q2^5*seg^10 - 
         56*b0*q2^6*seg^10 + 252*m2*q2^6*seg^10 - 8*q2^7*seg^10 + 256*b0^5*m2*seg^11 + 
         2208*b0^4*m2^2*seg^11 - 4256*b0^3*m2^3*seg^11 + 5400*b0^2*m2^4*seg^11 - 
         3360*b0*m2^5*seg^11 + 28*m2^6*seg^11 + 896*b0^4*m2*q2*seg^11 + 
         1952*b0^3*m2^2*q2*seg^11 - 6560*b0^2*m2^3*q2*seg^11 + 8304*b0*m2^4*q2*seg^11 - 
         2272*m2^5*q2*seg^11 - 96*b0^4*q2^2*seg^11 + 1728*b0^3*m2*q2^2*seg^11 - 
         2704*b0^2*m2^2*q2^2*seg^11 - 872*b0*m2^3*q2^2*seg^11 + 2788*m2^4*q2^2*seg^11 - 
         320*b0^3*q2^3*seg^11 + 2880*b0^2*m2*q2^3*seg^11 - 5320*b0*m2^2*q2^3*seg^11 + 
         1640*m2^3*q2^3*seg^11 - 360*b0^2*q2^4*seg^11 + 2120*b0*m2*q2^4*seg^11 - 
         2180*m2^2*q2^4*seg^11 - 168*b0*q2^5*seg^11 + 504*m2*q2^5*seg^11 - 
         28*q2^6*seg^11 + 400*b0^4*m2*seg^12 + 800*b0^3*m2^2*seg^12 - 
         1272*b0^2*m2^3*seg^12 + 1440*b0*m2^4*seg^12 - 266*m2^5*seg^12 - 
         64*b0^4*q2*seg^12 + 1152*b0^3*m2*q2*seg^12 - 656*b0^2*m2^2*q2*seg^12 - 
         784*b0*m2^3*q2*seg^12 + 1008*m2^4*q2*seg^12 - 320*b0^3*q2^2*seg^12 + 
         2200*b0^2*m2*q2^2*seg^12 - 2872*b0*m2^2*q2^2*seg^12 + 516*m2^3*q2^2*seg^12 - 
         480*b0^2*q2^3*seg^12 + 2080*b0*m2*q2^3*seg^12 - 1656*m2^2*q2^3*seg^12 - 
         280*b0*q2^4*seg^12 + 630*m2*q2^4*seg^12 - 56*q2^5*seg^12 - 16*b0^4*seg^13 + 
         288*b0^3*m2*seg^13 - 56*b0^2*m2^2*seg^13 - 176*b0*m2^3*seg^13 + 
         154*m2^4*seg^13 - 160*b0^3*q2*seg^13 + 896*b0^2*m2*q2*seg^13 - 
         864*b0*m2^2*q2*seg^13 + 48*m2^3*q2*seg^13 - 360*b0^2*q2^2*seg^13 + 
         1224*b0*m2*q2^2*seg^13 - 780*m2^2*q2^2*seg^13 - 280*b0*q2^3*seg^13 + 
         504*m2*q2^3*seg^13 - 70*q2^4*seg^13 - 32*b0^3*seg^14 + 152*b0^2*m2*seg^14 - 
         112*b0*m2^2*seg^14 - 8*m2^3*seg^14 - 144*b0^2*q2*seg^14 + 400*b0*m2*q2*seg^14 - 
         208*m2^2*q2*seg^14 - 168*b0*q2^2*seg^14 + 252*m2*q2^2*seg^14 - 56*q2^3*seg^14 - 
         24*b0^2*seg^15 + 56*b0*m2*seg^15 - 24*m2^2*seg^15 - 56*b0*q2*seg^15 + 
         72*m2*q2*seg^15 - 28*q2^2*seg^15 - 8*b0*seg^16 + 9*m2*seg^16 - 8*q2*seg^16 - 
         seg^17))/(8*b0*m2*(m2 - seg)^2*(m2 - q2 - seg)^2*(m2 + q2 - seg)*(2*m2 + seg)*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 2*m2*q2*seg + 2*b0*seg^2 - m2*seg^2 + 
         q2*seg^2 + seg^3)*(16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 
         8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 
         4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + 
         q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 1] + 
   (-1/16*(eps^2*seg*(-512*b0^3*m2^11 - 512*b0^2*m2^12 - 128*b0*m2^13 - 
          2048*b0^3*m2^10*q2 - 512*b0^2*m2^11*q2 + 256*b0*m2^12*q2 - 
          3072*b0^3*m2^9*q2^2 + 1024*b0^2*m2^10*q2^2 + 128*b0*m2^11*q2^2 - 
          2048*b0^3*m2^8*q2^3 + 1024*b0^2*m2^9*q2^3 - 512*b0*m2^10*q2^3 - 
          512*b0^3*m2^7*q2^4 - 512*b0^2*m2^8*q2^4 + 128*b0*m2^9*q2^4 - 
          512*b0^2*m2^7*q2^5 + 256*b0*m2^8*q2^5 - 128*b0*m2^7*q2^6 + 
          1536*b0^3*m2^10*seg + 1920*b0^2*m2^11*seg + 512*b0*m2^12*seg - 32*m2^13*seg + 
          6144*b0^3*m2^9*q2*seg + 2176*b0^2*m2^10*q2*seg - 1024*b0*m2^11*q2*seg + 
          96*m2^12*q2*seg + 9216*b0^3*m2^8*q2^2*seg - 3328*b0^2*m2^9*q2^2*seg - 
          512*b0*m2^10*q2^2*seg - 32*m2^11*q2^2*seg + 6144*b0^3*m2^7*q2^3*seg - 
          3840*b0^2*m2^8*q2^3*seg + 2048*b0*m2^9*q2^3*seg - 160*m2^10*q2^3*seg + 
          1536*b0^3*m2^6*q2^4*seg + 1408*b0^2*m2^7*q2^4*seg - 512*b0*m2^8*q2^4*seg + 
          160*m2^9*q2^4*seg + 1664*b0^2*m2^6*q2^5*seg - 1024*b0*m2^7*q2^5*seg + 
          32*m2^8*q2^5*seg + 512*b0*m2^6*q2^6*seg - 96*m2^7*q2^6*seg + 32*m2^6*q2^7*seg + 
          2048*b0^4*m2^8*seg^2 - 512*b0^3*m2^9*seg^2 - 2816*b0^2*m2^10*seg^2 - 
          896*b0*m2^11*seg^2 + 128*m2^12*seg^2 + 6144*b0^4*m2^7*q2*seg^2 - 
          3584*b0^3*m2^8*q2*seg^2 - 4224*b0^2*m2^9*q2*seg^2 + 2048*b0*m2^10*q2*seg^2 - 
          224*m2^11*q2*seg^2 + 6144*b0^4*m2^6*q2^2*seg^2 - 7168*b0^3*m2^7*q2^2*seg^2 + 
          3840*b0^2*m2^8*q2^2*seg^2 + 1024*b0*m2^9*q2^2*seg^2 - 320*m2^10*q2^2*seg^2 + 
          2048*b0^4*m2^5*q2^3*seg^2 - 5632*b0^3*m2^6*q2^3*seg^2 + 
          7680*b0^2*m2^7*q2^3*seg^2 - 3584*b0*m2^8*q2^3*seg^2 + 864*m2^9*q2^3*seg^2 - 
          1536*b0^3*m2^5*q2^4*seg^2 - 384*b0*m2^7*q2^4*seg^2 - 256*m2^8*q2^4*seg^2 - 
          2432*b0^2*m2^5*q2^5*seg^2 + 2560*b0*m2^6*q2^5*seg^2 - 544*m2^7*q2^5*seg^2 - 
          768*b0*m2^5*q2^6*seg^2 + 448*m2^6*q2^6*seg^2 - 96*m2^5*q2^7*seg^2 - 
          4864*b0^4*m2^7*seg^3 - 384*b0^3*m2^8*seg^3 + 2304*b0^2*m2^9*seg^3 + 
          1056*b0*m2^10*seg^3 - 144*m2^11*seg^3 - 14592*b0^4*m2^6*q2*seg^3 - 
          1280*b0^3*m2^7*q2*seg^3 + 5760*b0^2*m2^8*q2*seg^3 - 2880*b0*m2^9*q2*seg^3 - 
          176*m2^10*q2*seg^3 - 14592*b0^4*m2^5*q2^2*seg^3 - 3072*b0^3*m2^6*q2^2*seg^3 + 
          1024*b0^2*m2^7*q2^2*seg^3 - 1184*b0*m2^8*q2^2*seg^3 + 1424*m2^9*q2^2*seg^3 - 
          4864*b0^4*m2^4*q2^3*seg^3 - 3840*b0^3*m2^5*q2^3*seg^3 - 
          8192*b0^2*m2^6*q2^3*seg^3 + 2432*b0*m2^7*q2^3*seg^3 - 1232*m2^8*q2^3*seg^3 - 
          1664*b0^3*m2^4*q2^4*seg^3 - 4352*b0^2*m2^5*q2^4*seg^3 + 
          3552*b0*m2^6*q2^4*seg^3 - 1008*m2^7*q2^4*seg^3 + 1408*b0^2*m2^4*q2^5*seg^3 - 
          3648*b0*m2^5*q2^5*seg^3 + 1840*m2^6*q2^5*seg^3 + 672*b0*m2^4*q2^6*seg^3 - 
          784*m2^5*q2^6*seg^3 + 80*m2^4*q2^7*seg^3 + 384*b0^4*m2^6*seg^4 - 
          2816*b0^3*m2^7*seg^4 - 432*b0^2*m2^8*seg^4 - 1072*b0*m2^9*seg^4 - 
          68*m2^10*seg^4 + 6272*b0^4*m2^5*q2*seg^4 - 5504*b0^3*m2^6*q2*seg^4 - 
          4912*b0^2*m2^7*q2*seg^4 + 2912*b0*m2^8*q2*seg^4 + 996*m2^9*q2*seg^4 + 
          9344*b0^4*m2^4*q2^2*seg^4 - 512*b0^3*m2^5*q2^2*seg^4 - 
          8736*b0^2*m2^6*q2^2*seg^4 + 688*b0*m2^7*q2^2*seg^4 - 1780*m2^8*q2^2*seg^4 + 
          3456*b0^4*m2^3*q2^3*seg^4 + 5760*b0^3*m2^4*q2^3*seg^4 - 
          32*b0^2*m2^5*q2^3*seg^4 + 1600*b0*m2^6*q2^3*seg^4 - 716*m2^7*q2^3*seg^4 + 
          3072*b0^3*m2^3*q2^4*seg^4 + 5328*b0^2*m2^4*q2^4*seg^4 - 
          6480*b0*m2^5*q2^4*seg^4 + 3636*m2^6*q2^4*seg^4 + 592*b0^2*m2^3*q2^5*seg^4 + 
          2912*b0*m2^4*q2^5*seg^4 - 2580*m2^5*q2^5*seg^4 - 48*b0*m2^3*q2^6*seg^4 + 
          516*m2^4*q2^6*seg^4 - 4*m2^3*q2^7*seg^4 + 6272*b0^4*m2^5*seg^5 + 
          1568*b0^3*m2^6*seg^5 - 2408*b0^2*m2^7*seg^5 + 1008*b0*m2^8*seg^5 + 
          270*m2^9*seg^5 + 7168*b0^4*m2^4*q2*seg^5 + 8640*b0^3*m2^5*q2*seg^5 - 
          744*b0^2*m2^6*q2*seg^5 - 2000*b0*m2^7*q2*seg^5 - 1054*m2^8*q2*seg^5 + 
          384*b0^4*m2^3*q2^2*seg^5 + 11008*b0^3*m2^4*q2^2*seg^5 + 
          6576*b0^2*m2^5*q2^2*seg^5 + 416*b0*m2^6*q2^2*seg^5 - 58*m2^7*q2^2*seg^5 - 
          512*b0^4*m2^2*q2^3*seg^5 + 1600*b0^3*m2^3*q2^3*seg^5 + 
          7600*b0^2*m2^4*q2^3*seg^5 - 5344*b0*m2^5*q2^3*seg^5 + 3978*m2^6*q2^3*seg^5 - 
          800*b0^3*m2^2*q2^4*seg^5 - 72*b0^2*m2^3*q2^4*seg^5 + 5360*b0*m2^4*q2^4*seg^5 - 
          4566*m2^5*q2^4*seg^5 - 456*b0^2*m2^2*q2^5*seg^5 - 336*b0*m2^3*q2^5*seg^5 + 
          1446*m2^4*q2^5*seg^5 - 128*b0*m2^2*q2^6*seg^5 + 2*m2^3*q2^6*seg^5 - 
          18*m2^2*q2^7*seg^5 - 3328*b0^4*m2^4*seg^6 + 4584*b0^3*m2^5*seg^6 + 
          2316*b0^2*m2^6*seg^6 - 890*b0*m2^7*seg^6 - 207*m2^8*seg^6 - 
          5376*b0^4*m2^3*q2*seg^6 + 1760*b0^3*m2^4*q2*seg^6 + 4820*b0^2*m2^5*q2*seg^6 + 
          916*b0*m2^6*q2*seg^6 + 129*m2^7*q2*seg^6 - 1152*b0^4*m2^2*q2^2*seg^6 - 
          6096*b0^3*m2^3*q2^2*seg^6 + 3544*b0^2*m2^4*q2^2*seg^6 - 
          2086*b0*m2^5*q2^2*seg^6 + 2445*m2^6*q2^2*seg^6 - 128*b0^4*m2*q2^3*seg^6 - 
          1824*b0^3*m2^2*q2^3*seg^6 - 3448*b0^2*m2^3*q2^3*seg^6 + 
          5208*b0*m2^4*q2^3*seg^6 - 4747*m2^5*q2^3*seg^6 - 88*b0^3*m2*q2^4*seg^6 - 
          1380*b0^2*m2^2*q2^4*seg^6 - 902*b0*m2^3*q2^4*seg^6 + 2307*m2^4*q2^4*seg^6 + 
          36*b0^2*m2*q2^5*seg^6 - 620*b0*m2^2*q2^5*seg^6 + 67*m2^3*q2^5*seg^6 + 
          38*b0*m2*q2^6*seg^6 - 129*m2^2*q2^6*seg^6 + 7*m2*q2^7*seg^6 - 
          1536*b0^4*m2^3*seg^7 - 3176*b0^3*m2^4*seg^7 + 696*b0^2*m2^5*seg^7 + 
          542*b0*m2^6*seg^7 + 30*m2^7*seg^7 + 256*b0^4*m2^2*q2*seg^7 - 
          5888*b0^3*m2^3*q2*seg^7 - 1212*b0^2*m2^4*q2*seg^7 - 432*b0*m2^5*q2*seg^7 + 
          765*m2^6*q2*seg^7 - 128*b0^4*m2*q2^2*seg^7 - 400*b0^3*m2^2*q2^2*seg^7 - 
          4592*b0^2*m2^3*q2^2*seg^7 + 2606*b0*m2^4*q2^2*seg^7 - 2898*m2^5*q2^2*seg^7 - 
          128*b0^3*m2*q2^3*seg^7 - 1176*b0^2*m2^2*q2^3*seg^7 - 1200*b0*m2^3*q2^3*seg^7 + 
          2285*m2^4*q2^3*seg^7 - 8*b0^3*q2^4*seg^7 + 216*b0^2*m2*q2^4*seg^7 - 
          1222*b0*m2^2*q2^4*seg^7 + 162*m2^3*q2^4*seg^7 - 12*b0^2*q2^5*seg^7 + 
          224*b0*m2*q2^5*seg^7 - 393*m2^2*q2^5*seg^7 - 6*b0*q2^6*seg^7 + 
          50*m2*q2^6*seg^7 - q2^7*seg^7 + 896*b0^4*m2^2*seg^8 - 1264*b0^3*m2^3*seg^8 - 
          1076*b0^2*m2^4*seg^8 - 90*b0*m2^5*seg^8 + 86*m2^6*seg^8 + 
          128*b0^4*m2*q2*seg^8 + 1472*b0^3*m2^2*q2*seg^8 - 2088*b0^2*m2^3*q2*seg^8 + 
          500*b0*m2^4*q2*seg^8 - 951*m2^5*q2*seg^8 + 144*b0^3*m2*q2^2*seg^8 + 
          192*b0^2*m2^2*q2^2*seg^8 - 828*b0*m2^3*q2^2*seg^8 + 1413*m2^4*q2^2*seg^8 - 
          32*b0^3*q2^3*seg^8 + 504*b0^2*m2*q2^3*seg^8 - 1248*b0*m2^2*q2^3*seg^8 + 
          158*m2^3*q2^3*seg^8 - 60*b0^2*q2^4*seg^8 + 550*b0*m2*q2^4*seg^8 - 
          660*m2^2*q2^4*seg^8 - 36*b0*q2^5*seg^8 + 153*m2*q2^5*seg^8 - 7*q2^6*seg^8 + 
          128*b0^4*m2*seg^9 + 848*b0^3*m2^2*seg^9 - 280*b0^2*m2^3*seg^9 - 
          18*b0*m2^4*seg^9 - 126*m2^5*seg^9 + 320*b0^3*m2*q2*seg^9 + 
          672*b0^2*m2^2*q2*seg^9 - 272*b0*m2^3*q2*seg^9 + 505*m2^4*q2*seg^9 - 
          48*b0^3*q2^2*seg^9 + 576*b0^2*m2*q2^2*seg^9 - 692*b0*m2^2*q2^2*seg^9 + 
          58*m2^3*q2^2*seg^9 - 120*b0^2*q2^3*seg^9 + 720*b0*m2*q2^3*seg^9 - 
          660*m2^2*q2^3*seg^9 - 90*b0*q2^4*seg^9 + 260*m2*q2^4*seg^9 - 21*q2^5*seg^9 + 
          136*b0^3*m2*seg^10 + 228*b0^2*m2^2*seg^10 - 30*b0*m2^3*seg^10 + 
          80*m2^4*seg^10 - 32*b0^3*q2*seg^10 + 324*b0^2*m2*q2*seg^10 - 
          196*b0*m2^2*q2*seg^10 - 5*m2^3*q2*seg^10 - 120*b0^2*q2^2*seg^10 + 
          530*b0*m2*q2^2*seg^10 - 393*m2^2*q2^2*seg^10 - 120*b0*q2^3*seg^10 + 
          265*m2*q2^3*seg^10 - 35*q2^4*seg^10 - 8*b0^3*seg^11 + 72*b0^2*m2*seg^11 - 
          22*b0*m2^2*seg^11 - 6*m2^3*seg^11 - 60*b0^2*q2*seg^11 + 208*b0*m2*q2*seg^11 - 
          129*m2^2*q2*seg^11 - 90*b0*q2^2*seg^11 + 162*m2*q2^2*seg^11 - 35*q2^3*seg^11 - 
          12*b0^2*seg^12 + 34*b0*m2*seg^12 - 18*m2^2*seg^12 - 36*b0*q2*seg^12 + 
          55*m2*q2*seg^12 - 21*q2^2*seg^12 - 6*b0*seg^13 + 8*m2*seg^13 - 7*q2*seg^13 - 
          seg^14))/(b0*m2*(m2 - seg)^2*(m2 - q2 - seg)^2*(m2 + q2 - seg)*(m2 + q2 + seg)*
         (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
          16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
          8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
          4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
          2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2] + 
   (-1/16*(eps^2*seg*(-512*b0^3*m2^11 - 512*b0^2*m2^12 - 128*b0*m2^13 - 
          2048*b0^3*m2^10*q2 - 512*b0^2*m2^11*q2 + 256*b0*m2^12*q2 - 
          3072*b0^3*m2^9*q2^2 + 1024*b0^2*m2^10*q2^2 + 128*b0*m2^11*q2^2 - 
          2048*b0^3*m2^8*q2^3 + 1024*b0^2*m2^9*q2^3 - 512*b0*m2^10*q2^3 - 
          512*b0^3*m2^7*q2^4 - 512*b0^2*m2^8*q2^4 + 128*b0*m2^9*q2^4 - 
          512*b0^2*m2^7*q2^5 + 256*b0*m2^8*q2^5 - 128*b0*m2^7*q2^6 + 
          1536*b0^3*m2^10*seg + 1920*b0^2*m2^11*seg + 512*b0*m2^12*seg - 32*m2^13*seg + 
          6144*b0^3*m2^9*q2*seg + 2176*b0^2*m2^10*q2*seg - 1024*b0*m2^11*q2*seg + 
          96*m2^12*q2*seg + 9216*b0^3*m2^8*q2^2*seg - 3328*b0^2*m2^9*q2^2*seg - 
          512*b0*m2^10*q2^2*seg - 32*m2^11*q2^2*seg + 6144*b0^3*m2^7*q2^3*seg - 
          3840*b0^2*m2^8*q2^3*seg + 2048*b0*m2^9*q2^3*seg - 160*m2^10*q2^3*seg + 
          1536*b0^3*m2^6*q2^4*seg + 1408*b0^2*m2^7*q2^4*seg - 512*b0*m2^8*q2^4*seg + 
          160*m2^9*q2^4*seg + 1664*b0^2*m2^6*q2^5*seg - 1024*b0*m2^7*q2^5*seg + 
          32*m2^8*q2^5*seg + 512*b0*m2^6*q2^6*seg - 96*m2^7*q2^6*seg + 32*m2^6*q2^7*seg + 
          2048*b0^4*m2^8*seg^2 - 512*b0^3*m2^9*seg^2 - 2816*b0^2*m2^10*seg^2 - 
          896*b0*m2^11*seg^2 + 128*m2^12*seg^2 + 6144*b0^4*m2^7*q2*seg^2 - 
          3584*b0^3*m2^8*q2*seg^2 - 4224*b0^2*m2^9*q2*seg^2 + 2048*b0*m2^10*q2*seg^2 - 
          224*m2^11*q2*seg^2 + 6144*b0^4*m2^6*q2^2*seg^2 - 7168*b0^3*m2^7*q2^2*seg^2 + 
          3840*b0^2*m2^8*q2^2*seg^2 + 1024*b0*m2^9*q2^2*seg^2 - 320*m2^10*q2^2*seg^2 + 
          2048*b0^4*m2^5*q2^3*seg^2 - 5632*b0^3*m2^6*q2^3*seg^2 + 
          7680*b0^2*m2^7*q2^3*seg^2 - 3584*b0*m2^8*q2^3*seg^2 + 864*m2^9*q2^3*seg^2 - 
          1536*b0^3*m2^5*q2^4*seg^2 - 384*b0*m2^7*q2^4*seg^2 - 256*m2^8*q2^4*seg^2 - 
          2432*b0^2*m2^5*q2^5*seg^2 + 2560*b0*m2^6*q2^5*seg^2 - 544*m2^7*q2^5*seg^2 - 
          768*b0*m2^5*q2^6*seg^2 + 448*m2^6*q2^6*seg^2 - 96*m2^5*q2^7*seg^2 - 
          4864*b0^4*m2^7*seg^3 - 384*b0^3*m2^8*seg^3 + 2304*b0^2*m2^9*seg^3 + 
          1056*b0*m2^10*seg^3 - 144*m2^11*seg^3 - 14592*b0^4*m2^6*q2*seg^3 - 
          1280*b0^3*m2^7*q2*seg^3 + 5760*b0^2*m2^8*q2*seg^3 - 2880*b0*m2^9*q2*seg^3 - 
          176*m2^10*q2*seg^3 - 14592*b0^4*m2^5*q2^2*seg^3 - 3072*b0^3*m2^6*q2^2*seg^3 + 
          1024*b0^2*m2^7*q2^2*seg^3 - 1184*b0*m2^8*q2^2*seg^3 + 1424*m2^9*q2^2*seg^3 - 
          4864*b0^4*m2^4*q2^3*seg^3 - 3840*b0^3*m2^5*q2^3*seg^3 - 
          8192*b0^2*m2^6*q2^3*seg^3 + 2432*b0*m2^7*q2^3*seg^3 - 1232*m2^8*q2^3*seg^3 - 
          1664*b0^3*m2^4*q2^4*seg^3 - 4352*b0^2*m2^5*q2^4*seg^3 + 
          3552*b0*m2^6*q2^4*seg^3 - 1008*m2^7*q2^4*seg^3 + 1408*b0^2*m2^4*q2^5*seg^3 - 
          3648*b0*m2^5*q2^5*seg^3 + 1840*m2^6*q2^5*seg^3 + 672*b0*m2^4*q2^6*seg^3 - 
          784*m2^5*q2^6*seg^3 + 80*m2^4*q2^7*seg^3 + 384*b0^4*m2^6*seg^4 - 
          2816*b0^3*m2^7*seg^4 - 432*b0^2*m2^8*seg^4 - 1072*b0*m2^9*seg^4 - 
          68*m2^10*seg^4 + 6272*b0^4*m2^5*q2*seg^4 - 5504*b0^3*m2^6*q2*seg^4 - 
          4912*b0^2*m2^7*q2*seg^4 + 2912*b0*m2^8*q2*seg^4 + 996*m2^9*q2*seg^4 + 
          9344*b0^4*m2^4*q2^2*seg^4 - 512*b0^3*m2^5*q2^2*seg^4 - 
          8736*b0^2*m2^6*q2^2*seg^4 + 688*b0*m2^7*q2^2*seg^4 - 1780*m2^8*q2^2*seg^4 + 
          3456*b0^4*m2^3*q2^3*seg^4 + 5760*b0^3*m2^4*q2^3*seg^4 - 
          32*b0^2*m2^5*q2^3*seg^4 + 1600*b0*m2^6*q2^3*seg^4 - 716*m2^7*q2^3*seg^4 + 
          3072*b0^3*m2^3*q2^4*seg^4 + 5328*b0^2*m2^4*q2^4*seg^4 - 
          6480*b0*m2^5*q2^4*seg^4 + 3636*m2^6*q2^4*seg^4 + 592*b0^2*m2^3*q2^5*seg^4 + 
          2912*b0*m2^4*q2^5*seg^4 - 2580*m2^5*q2^5*seg^4 - 48*b0*m2^3*q2^6*seg^4 + 
          516*m2^4*q2^6*seg^4 - 4*m2^3*q2^7*seg^4 + 6272*b0^4*m2^5*seg^5 + 
          1568*b0^3*m2^6*seg^5 - 2408*b0^2*m2^7*seg^5 + 1008*b0*m2^8*seg^5 + 
          270*m2^9*seg^5 + 7168*b0^4*m2^4*q2*seg^5 + 8640*b0^3*m2^5*q2*seg^5 - 
          744*b0^2*m2^6*q2*seg^5 - 2000*b0*m2^7*q2*seg^5 - 1054*m2^8*q2*seg^5 + 
          384*b0^4*m2^3*q2^2*seg^5 + 11008*b0^3*m2^4*q2^2*seg^5 + 
          6576*b0^2*m2^5*q2^2*seg^5 + 416*b0*m2^6*q2^2*seg^5 - 58*m2^7*q2^2*seg^5 - 
          512*b0^4*m2^2*q2^3*seg^5 + 1600*b0^3*m2^3*q2^3*seg^5 + 
          7600*b0^2*m2^4*q2^3*seg^5 - 5344*b0*m2^5*q2^3*seg^5 + 3978*m2^6*q2^3*seg^5 - 
          800*b0^3*m2^2*q2^4*seg^5 - 72*b0^2*m2^3*q2^4*seg^5 + 5360*b0*m2^4*q2^4*seg^5 - 
          4566*m2^5*q2^4*seg^5 - 456*b0^2*m2^2*q2^5*seg^5 - 336*b0*m2^3*q2^5*seg^5 + 
          1446*m2^4*q2^5*seg^5 - 128*b0*m2^2*q2^6*seg^5 + 2*m2^3*q2^6*seg^5 - 
          18*m2^2*q2^7*seg^5 - 3328*b0^4*m2^4*seg^6 + 4584*b0^3*m2^5*seg^6 + 
          2316*b0^2*m2^6*seg^6 - 890*b0*m2^7*seg^6 - 207*m2^8*seg^6 - 
          5376*b0^4*m2^3*q2*seg^6 + 1760*b0^3*m2^4*q2*seg^6 + 4820*b0^2*m2^5*q2*seg^6 + 
          916*b0*m2^6*q2*seg^6 + 129*m2^7*q2*seg^6 - 1152*b0^4*m2^2*q2^2*seg^6 - 
          6096*b0^3*m2^3*q2^2*seg^6 + 3544*b0^2*m2^4*q2^2*seg^6 - 
          2086*b0*m2^5*q2^2*seg^6 + 2445*m2^6*q2^2*seg^6 - 128*b0^4*m2*q2^3*seg^6 - 
          1824*b0^3*m2^2*q2^3*seg^6 - 3448*b0^2*m2^3*q2^3*seg^6 + 
          5208*b0*m2^4*q2^3*seg^6 - 4747*m2^5*q2^3*seg^6 - 88*b0^3*m2*q2^4*seg^6 - 
          1380*b0^2*m2^2*q2^4*seg^6 - 902*b0*m2^3*q2^4*seg^6 + 2307*m2^4*q2^4*seg^6 + 
          36*b0^2*m2*q2^5*seg^6 - 620*b0*m2^2*q2^5*seg^6 + 67*m2^3*q2^5*seg^6 + 
          38*b0*m2*q2^6*seg^6 - 129*m2^2*q2^6*seg^6 + 7*m2*q2^7*seg^6 - 
          1536*b0^4*m2^3*seg^7 - 3176*b0^3*m2^4*seg^7 + 696*b0^2*m2^5*seg^7 + 
          542*b0*m2^6*seg^7 + 30*m2^7*seg^7 + 256*b0^4*m2^2*q2*seg^7 - 
          5888*b0^3*m2^3*q2*seg^7 - 1212*b0^2*m2^4*q2*seg^7 - 432*b0*m2^5*q2*seg^7 + 
          765*m2^6*q2*seg^7 - 128*b0^4*m2*q2^2*seg^7 - 400*b0^3*m2^2*q2^2*seg^7 - 
          4592*b0^2*m2^3*q2^2*seg^7 + 2606*b0*m2^4*q2^2*seg^7 - 2898*m2^5*q2^2*seg^7 - 
          128*b0^3*m2*q2^3*seg^7 - 1176*b0^2*m2^2*q2^3*seg^7 - 1200*b0*m2^3*q2^3*seg^7 + 
          2285*m2^4*q2^3*seg^7 - 8*b0^3*q2^4*seg^7 + 216*b0^2*m2*q2^4*seg^7 - 
          1222*b0*m2^2*q2^4*seg^7 + 162*m2^3*q2^4*seg^7 - 12*b0^2*q2^5*seg^7 + 
          224*b0*m2*q2^5*seg^7 - 393*m2^2*q2^5*seg^7 - 6*b0*q2^6*seg^7 + 
          50*m2*q2^6*seg^7 - q2^7*seg^7 + 896*b0^4*m2^2*seg^8 - 1264*b0^3*m2^3*seg^8 - 
          1076*b0^2*m2^4*seg^8 - 90*b0*m2^5*seg^8 + 86*m2^6*seg^8 + 
          128*b0^4*m2*q2*seg^8 + 1472*b0^3*m2^2*q2*seg^8 - 2088*b0^2*m2^3*q2*seg^8 + 
          500*b0*m2^4*q2*seg^8 - 951*m2^5*q2*seg^8 + 144*b0^3*m2*q2^2*seg^8 + 
          192*b0^2*m2^2*q2^2*seg^8 - 828*b0*m2^3*q2^2*seg^8 + 1413*m2^4*q2^2*seg^8 - 
          32*b0^3*q2^3*seg^8 + 504*b0^2*m2*q2^3*seg^8 - 1248*b0*m2^2*q2^3*seg^8 + 
          158*m2^3*q2^3*seg^8 - 60*b0^2*q2^4*seg^8 + 550*b0*m2*q2^4*seg^8 - 
          660*m2^2*q2^4*seg^8 - 36*b0*q2^5*seg^8 + 153*m2*q2^5*seg^8 - 7*q2^6*seg^8 + 
          128*b0^4*m2*seg^9 + 848*b0^3*m2^2*seg^9 - 280*b0^2*m2^3*seg^9 - 
          18*b0*m2^4*seg^9 - 126*m2^5*seg^9 + 320*b0^3*m2*q2*seg^9 + 
          672*b0^2*m2^2*q2*seg^9 - 272*b0*m2^3*q2*seg^9 + 505*m2^4*q2*seg^9 - 
          48*b0^3*q2^2*seg^9 + 576*b0^2*m2*q2^2*seg^9 - 692*b0*m2^2*q2^2*seg^9 + 
          58*m2^3*q2^2*seg^9 - 120*b0^2*q2^3*seg^9 + 720*b0*m2*q2^3*seg^9 - 
          660*m2^2*q2^3*seg^9 - 90*b0*q2^4*seg^9 + 260*m2*q2^4*seg^9 - 21*q2^5*seg^9 + 
          136*b0^3*m2*seg^10 + 228*b0^2*m2^2*seg^10 - 30*b0*m2^3*seg^10 + 
          80*m2^4*seg^10 - 32*b0^3*q2*seg^10 + 324*b0^2*m2*q2*seg^10 - 
          196*b0*m2^2*q2*seg^10 - 5*m2^3*q2*seg^10 - 120*b0^2*q2^2*seg^10 + 
          530*b0*m2*q2^2*seg^10 - 393*m2^2*q2^2*seg^10 - 120*b0*q2^3*seg^10 + 
          265*m2*q2^3*seg^10 - 35*q2^4*seg^10 - 8*b0^3*seg^11 + 72*b0^2*m2*seg^11 - 
          22*b0*m2^2*seg^11 - 6*m2^3*seg^11 - 60*b0^2*q2*seg^11 + 208*b0*m2*q2*seg^11 - 
          129*m2^2*q2*seg^11 - 90*b0*q2^2*seg^11 + 162*m2*q2^2*seg^11 - 35*q2^3*seg^11 - 
          12*b0^2*seg^12 + 34*b0*m2*seg^12 - 18*m2^2*seg^12 - 36*b0*q2*seg^12 + 
          55*m2*q2*seg^12 - 21*q2^2*seg^12 - 6*b0*seg^13 + 8*m2*seg^13 - 7*q2*seg^13 - 
          seg^14))/(b0*m2*(m2 - seg)^2*(m2 - q2 - seg)^2*(m2 + q2 - seg)*(m2 + q2 + seg)*
         (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
          16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
          8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
          4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
          2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1] + 
   (eps^3*seg^2)*j[fam21, 0, 1, 1, 1, 1, 1, 1, -1, 1],
  ((3*eps^3*m2*seg*(8*m2 + seg)^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(4*b0*(m2 - seg)^2*(m2 + q2 - seg)*
        (2*m2 + seg)^2*(m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2] + 
   ((3*eps^3*m2*seg*(8*m2 + seg)^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(4*b0*(m2 - seg)^2*(m2 + q2 - seg)*
        (2*m2 + seg)^2*(m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2] + 
   ((3*eps^3*m2*seg*(8*m2 + seg)^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(4*b0*(m2 - seg)^2*(m2 + q2 - seg)*
        (2*m2 + seg)^2*(m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1] + 
   ((-3*eps^4*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 64*b0*m2^6*q2^3 - 
         128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 32*m2^8*q2*seg - 
         384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 32*m2^6*q2^3*seg - 
         16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 16*m2^8*seg^2 - 
         512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 80*m2^7*q2*seg^2 - 
         256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 80*m2^6*q2^2*seg^2 + 
         80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 32*m2^4*q2^4*seg^2 + 
         352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 0, 0, 1, 1, 0, 1] + 
   ((-3*eps^4*seg^2*(7*m2 + seg)*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 0, 0, 1, 2, 0, 1] + 
   ((3*eps^4*(m2 - 2*seg)*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 0, 0, 2, 1, 0, 1] + 
   ((3*eps^4*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 64*b0*m2^6*q2^3 - 
         128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 32*m2^8*q2*seg - 
         384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 32*m2^6*q2^3*seg - 
         16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 16*m2^8*seg^2 - 
         512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 80*m2^7*q2*seg^2 - 
         256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 80*m2^6*q2^2*seg^2 + 
         80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 32*m2^4*q2^4*seg^2 + 
         352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 0, 1, 1, 0, 1] + 
   ((-3*eps^4*(3*m2 - 2*seg)*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 1] + 
   ((3*eps^4*seg^3*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 64*b0*m2^6*q2^3 - 
         128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 32*m2^8*q2*seg - 
         384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 32*m2^6*q2^3*seg - 
         16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 16*m2^8*seg^2 - 
         512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 80*m2^7*q2*seg^2 - 
         256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 80*m2^6*q2^2*seg^2 + 
         80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 32*m2^4*q2^4*seg^2 + 
         352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 0, 2, 1, 0, 1] + 
   ((3*eps^4*m2*seg^2*(8*m2 + seg)*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(2*b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 1, 1, 1, 1, 1, 0, 1] + 
   ((3*eps^4*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 64*b0*m2^6*q2^3 - 
         128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 32*m2^8*q2*seg - 
         384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 32*m2^6*q2^3*seg - 
         16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 16*m2^8*seg^2 - 
         512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 80*m2^7*q2*seg^2 - 
         256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 80*m2^6*q2^2*seg^2 + 
         80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 32*m2^4*q2^4*seg^2 + 
         352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 0, 1, 0, 1] + 
   ((-3*eps^4*m2*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 
         64*b0*m2^6*q2^3 - 128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 
         32*m2^8*q2*seg - 384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 
         32*m2^6*q2^3*seg - 16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 
         16*m2^8*seg^2 - 512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 
         80*m2^7*q2*seg^2 - 256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 
         80*m2^6*q2^2*seg^2 + 80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 
         32*m2^4*q2^4*seg^2 + 352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 1, 0, 0, 1] + 
   ((3*eps^4*seg^2*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 64*b0*m2^6*q2^3 - 
         128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 32*m2^8*q2*seg - 
         384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 32*m2^6*q2^3*seg - 
         16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 16*m2^8*seg^2 - 
         512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 80*m2^7*q2*seg^2 - 
         256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 80*m2^6*q2^2*seg^2 + 
         80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 32*m2^4*q2^4*seg^2 + 
         352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 0] + 
   ((3*eps^4*seg^3*(64*b0*m2^9 + 192*b0*m2^8*q2 + 192*b0*m2^7*q2^2 + 64*b0*m2^6*q2^3 - 
         128*b0*m2^8*seg + 16*m2^9*seg - 384*b0*m2^7*q2*seg + 32*m2^8*q2*seg - 
         384*b0*m2^6*q2^2*seg - 128*b0*m2^5*q2^3*seg - 32*m2^6*q2^3*seg - 
         16*m2^5*q2^4*seg - 256*b0^2*m2^6*seg^2 - 16*b0*m2^7*seg^2 - 16*m2^8*seg^2 - 
         512*b0^2*m2^5*q2*seg^2 + 48*b0*m2^6*q2*seg^2 - 80*m2^7*q2*seg^2 - 
         256*b0^2*m2^4*q2^2*seg^2 + 144*b0*m2^5*q2^2*seg^2 - 80*m2^6*q2^2*seg^2 + 
         80*b0*m2^4*q2^3*seg^2 + 16*m2^5*q2^3*seg^2 + 32*m2^4*q2^4*seg^2 + 
         352*b0^2*m2^5*seg^3 + 16*b0*m2^6*seg^3 - 44*m2^7*seg^3 + 
         704*b0^2*m2^4*q2*seg^3 + 160*b0*m2^5*q2*seg^3 + 352*b0^2*m2^3*q2^2*seg^3 + 
         272*b0*m2^4*q2^2*seg^3 + 120*m2^5*q2^2*seg^3 + 128*b0*m2^3*q2^3*seg^3 + 
         64*m2^4*q2^3*seg^3 - 12*m2^3*q2^4*seg^3 + 184*b0^2*m2^4*seg^4 + 
         160*b0*m2^5*seg^4 + 50*m2^6*seg^4 - 176*b0^2*m2^3*q2*seg^4 + 
         192*b0*m2^4*q2*seg^4 + 128*m2^5*q2*seg^4 - 72*b0^2*m2^2*q2^2*seg^4 - 
         32*b0*m2^3*q2^2*seg^4 + 4*m2^4*q2^2*seg^4 - 64*b0*m2^2*q2^3*seg^4 - 
         48*m2^3*q2^3*seg^4 - 6*m2^2*q2^4*seg^4 - 388*b0^2*m2^3*seg^5 + 
         20*b0*m2^4*seg^5 + 31*m2^5*seg^5 - 8*b0^2*m2^2*q2*seg^5 - 300*b0*m2^3*q2*seg^5 - 
         76*m2^4*q2*seg^5 - 20*b0^2*m2*q2^2*seg^5 - 36*b0*m2^2*q2^2*seg^5 - 
         66*m2^3*q2^2*seg^5 - 4*b0*m2*q2^3*seg^5 - 4*m2^2*q2^3*seg^5 + 3*m2*q2^4*seg^5 + 
         92*b0^2*m2^2*seg^6 - 184*b0*m2^3*seg^6 - 45*m2^4*seg^6 + 92*b0*m2^2*q2*seg^6 - 
         32*m2^3*q2*seg^6 - 4*b0^2*q2^2*seg^6 + 22*m2^2*q2^2*seg^6 - 4*b0*q2^3*seg^6 + 
         8*m2*q2^3*seg^6 - q2^4*seg^6 + 20*b0^2*m2*seg^7 + 64*b0*m2^2*seg^7 - 
         2*m2^3*seg^7 - 8*b0^2*q2*seg^7 + 12*b0*m2*q2*seg^7 + 32*m2^2*q2*seg^7 - 
         12*b0*q2^2*seg^7 + 6*m2*q2^2*seg^7 - 4*q2^3*seg^7 - 4*b0^2*seg^8 + 
         8*b0*m2*seg^8 + 12*m2^2*seg^8 - 12*b0*q2*seg^8 - 6*q2^2*seg^8 - 4*b0*seg^9 - 
         m2*seg^9 - 4*q2*seg^9 - seg^10))/(b0*(m2 + q2 - seg)*(2*m2 + seg)^2*
        (m2 + q2 + seg)*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
        (16*b0*m2^3 + 8*m2^4 + 16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 
         8*b0*m2*q2*seg + 8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + 
         m2^2*seg^2 + 4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 
         2*m2*seg^3 + 2*q2*seg^3 + seg^4)))*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 1] + 
   (eps^3*m2*seg^3)*j[fam21, 0, 2, 1, 1, 1, 1, 1, 0, 1] + 
   ((eps^4*seg^2*(-128*b0^2*m2^9 - 384*b0^2*m2^8*q2 - 384*b0^2*m2^7*q2^2 - 
         128*b0^2*m2^6*q2^3 + 320*b0^2*m2^8*seg - 64*b0*m2^9*seg + 960*b0^2*m2^7*q2*seg - 
         128*b0*m2^8*q2*seg + 960*b0^2*m2^6*q2^2*seg + 320*b0^2*m2^5*q2^3*seg + 
         128*b0*m2^6*q2^3*seg + 64*b0*m2^5*q2^4*seg + 512*b0^3*m2^6*seg^2 + 
         192*b0*m2^8*seg^2 + 8*m2^9*seg^2 + 1024*b0^3*m2^5*q2*seg^2 - 
         448*b0^2*m2^6*q2*seg^2 + 320*b0*m2^7*q2*seg^2 - 24*m2^8*q2*seg^2 + 
         512*b0^3*m2^4*q2^2*seg^2 - 640*b0^2*m2^5*q2^2*seg^2 + 256*b0*m2^6*q2^2*seg^2 + 
         16*m2^7*q2^2*seg^2 - 192*b0^2*m2^4*q2^3*seg^2 - 192*b0*m2^5*q2^3*seg^2 + 
         16*m2^6*q2^3*seg^2 - 64*b0*m2^4*q2^4*seg^2 - 24*m2^5*q2^4*seg^2 + 
         8*m2^4*q2^5*seg^2 - 960*b0^3*m2^5*seg^3 - 192*b0^2*m2^6*seg^3 - 
         128*b0*m2^7*seg^3 - 28*m2^8*seg^3 - 1920*b0^3*m2^4*q2*seg^3 - 
         192*b0^2*m2^5*q2*seg^3 - 96*b0*m2^6*q2*seg^3 + 52*m2^7*q2*seg^3 - 
         960*b0^3*m2^3*q2^2*seg^3 - 448*b0^2*m2^4*q2^2*seg^3 - 608*b0*m2^5*q2^2*seg^3 + 
         24*m2^6*q2^2*seg^3 - 448*b0^2*m2^3*q2^3*seg^3 + 96*b0*m2^4*q2^3*seg^3 - 
         104*m2^5*q2^3*seg^3 - 32*b0*m2^3*q2^4*seg^3 + 68*m2^4*q2^4*seg^3 - 
         12*m2^3*q2^5*seg^3 - 128*b0^3*m2^4*seg^4 - 328*b0^2*m2^5*seg^4 - 
         32*b0*m2^6*seg^4 + 30*m2^7*seg^4 + 768*b0^3*m2^3*q2*seg^4 - 
         536*b0^2*m2^4*q2*seg^4 - 400*b0*m2^5*q2*seg^4 + 10*m2^6*q2*seg^4 + 
         384*b0^3*m2^2*q2^2*seg^4 + 72*b0^2*m2^3*q2^2*seg^4 + 352*b0*m2^4*q2^2*seg^4 - 
         164*m2^5*q2^2*seg^4 + 408*b0^2*m2^2*q2^3*seg^4 - 80*b0*m2^3*q2^3*seg^4 + 
         180*m2^4*q2^3*seg^4 + 96*b0*m2^2*q2^4*seg^4 - 58*m2^3*q2^4*seg^4 + 
         2*m2^2*q2^5*seg^4 + 1024*b0^3*m2^3*seg^5 + 60*b0^2*m2^4*seg^5 - 
         52*b0*m2^5*seg^5 + 3*m2^6*seg^5 + 128*b0^3*m2^2*q2*seg^5 + 
         916*b0^2*m2^3*q2*seg^5 + 352*b0*m2^4*q2*seg^5 - 117*m2^5*q2*seg^5 + 
         64*b0^3*m2*q2^2*seg^5 + 388*b0^2*m2^2*q2^2*seg^5 - 24*b0*m2^3*q2^2*seg^5 + 
         218*m2^4*q2^2*seg^5 + 44*b0^2*m2*q2^3*seg^5 + 160*b0*m2^2*q2^3*seg^5 - 
         110*m2^3*q2^3*seg^5 + 12*b0*m2*q2^4*seg^5 + 3*m2^2*q2^4*seg^5 + 
         3*m2*q2^5*seg^5 - 384*b0^3*m2^2*seg^6 + 576*b0^2*m2^3*seg^6 + 92*b0*m2^4*seg^6 - 
         32*m2^5*seg^6 - 300*b0^2*m2^2*q2*seg^6 + 64*b0*m2^3*q2*seg^6 + 
         127*m2^4*q2*seg^6 + 64*b0^2*m2*q2^2*seg^6 - 24*b0*m2^2*q2^2*seg^6 - 
         104*m2^3*q2^2*seg^6 - 4*b0^2*q2^3*seg^6 + 48*b0*m2*q2^3*seg^6 - 
         6*m2^2*q2^3*seg^6 - 4*b0*q2^4*seg^6 + 16*m2*q2^4*seg^6 - q2^5*seg^6 - 
         64*b0^3*m2*seg^7 - 280*b0^2*m2^2*seg^7 + 40*b0*m2^3*seg^7 + 29*m2^4*seg^7 - 
         4*b0^2*m2*q2*seg^7 - 144*b0*m2^2*q2*seg^7 - 50*m2^3*q2*seg^7 - 
         12*b0^2*q2^2*seg^7 + 72*b0*m2*q2^2*seg^7 - 16*m2^2*q2^2*seg^7 - 
         16*b0*q2^3*seg^7 + 34*m2*q2^3*seg^7 - 5*q2^4*seg^7 - 24*b0^2*m2*seg^8 - 
         56*b0*m2^2*seg^8 - 10*m2^3*seg^8 - 12*b0^2*q2*seg^8 + 48*b0*m2*q2*seg^8 - 
         12*m2^2*q2*seg^8 - 24*b0*q2^2*seg^8 + 36*m2*q2^2*seg^8 - 10*q2^3*seg^8 - 
         4*b0^2*seg^9 + 12*b0*m2*seg^9 - 3*m2^2*seg^9 - 16*b0*q2*seg^9 + 19*m2*q2*seg^9 - 
         10*q2^2*seg^9 - 4*b0*seg^10 + 4*m2*seg^10 - 5*q2*seg^10 - seg^11))/
       (2*b0*(m2 - seg)*(m2 + q2 - seg)*(2*m2 + seg)*(m2 + q2 + seg)*
        (2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*(16*b0*m2^3 + 8*m2^4 + 
         16*b0*m2^2*q2 + 8*m2^2*q2^2 - 8*b0*m2^2*seg - 4*m2^3*seg - 8*b0*m2*q2*seg + 
         8*m2^2*q2*seg - 4*m2*q2^2*seg + 4*b0^2*seg^2 - 4*b0*m2*seg^2 + m2^2*seg^2 + 
         4*b0*q2*seg^2 - 6*m2*q2*seg^2 + q2^2*seg^2 + 4*b0*seg^3 - 2*m2*seg^3 + 
         2*q2*seg^3 + seg^4)))*j[fam21, 1, 0, 1, 1, 0, 1, 1, 0, 1],
  (288*eps^2*m2^2*seg^4*j[fam21, 0, 0, 0, 0, 1, 0, 0, 1, 3])/
      ((m2 - seg)*(2*m2 + seg)*(4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 2*m2*q2*seg + 
        2*b0*seg^2 - m2*seg^2 + q2*seg^2 + seg^3)) + 
     (36*eps^2*m2*seg^5*j[fam21, 0, 0, 0, 0, 1, 0, 0, 1, 3])/
      ((m2 - seg)*(2*m2 + seg)*(4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 2*m2*q2*seg + 
        2*b0*seg^2 - m2*seg^2 + q2*seg^2 + seg^3)) + 
     (144*eps^3*m2*seg^4*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 1])/
      ((m2 - seg)*(2*m2 + seg)*(4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 2*m2*q2*seg + 
        2*b0*seg^2 - m2*seg^2 + q2*seg^2 + seg^3)) + 
     (18*eps^3*seg^5*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 1])/
      ((m2 - seg)*(2*m2 + seg)*(4*m2^3 + 4*m2^2*q2 - 2*m2^2*seg - 2*m2*q2*seg + 
        2*b0*seg^2 - m2*seg^2 + q2*seg^2 + seg^3)) + 
     eps^3*seg^3*j[fam21, 0, 1, 1, 1, 1, 1, 1, 0, 1],
  eps^3*j[fam21, 1, 2, 1, 1, 1, 0, 1, 1, 0],
  eps^3*j[fam21, 1, 1, 1, 1, 2, 0, 1, 1, 0],
  eps^3*j[fam21, 1, 1, 1, 1, 1, 0, 2, 1, 0],
  eps^3*j[fam21, 1, 1, 1, 1, 1, 0, 1, 2, 0],
  2*b0*eps^3*r1*j[fam21, 1, 1, 1, 1, 1, 1, 1, 0, 0] - 
     eps^3*m2*r1*j[fam21, 1, 1, 1, 1, 1, 1, 1, 0, 0] + 
     eps^3*q2*r1*j[fam21, 1, 1, 1, 1, 1, 1, 1, 0, 0] + 
     eps^3*r1*seg*j[fam21, 1, 1, 1, 1, 1, 1, 1, 0, 0],
  eps^3*r2*seg*j[fam21, 0, 0, 1, 1, 1, 0, 1, 1, 1],
  -(eps^3*seg*j[fam21, 0, 0, 1, 1, 1, -1, 1, 1, 1]) - 
     eps^3*seg^2*j[fam21, 0, 0, 1, 1, 1, 0, 1, 1, 1],
  (-4*eps^2*m2*seg*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2])/(-m2 + seg) - 
     (eps^2*seg^2*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2])/(2*(-m2 + seg)) - 
     (4*eps^2*m2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2])/(-m2 + seg) - 
     (eps^2*seg^2*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2])/(2*(-m2 + seg)) - 
     (4*eps^2*m2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1])/(-m2 + seg) - 
     (eps^2*seg^2*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1])/(2*(-m2 + seg)) + 
     eps^3*seg^2*j[fam21, 0, 0, 1, 1, 1, 1, 1, 0, 1],
  (b0*(2*b0*m2 - 2*b0*seg + m2*seg - q2*seg - seg^2)*
      (4*eps^4*j[fam21, 0, 1, 0, 1, 1, 1, 1, 0, 1] + 
       2*eps^3*j[fam21, 0, 1, 0, 1, 2, 1, 1, -1, 1] + eps^3*(2*b0 + m2 + q2 + seg)*
        j[fam21, 0, 2, 0, 1, 1, 1, 1, 0, 1]))/(m2 - q2 - seg),
  eps^4*seg*(2*b0 + m2 + q2 + seg)*j[fam21, 0, 1, 0, 1, 1, 1, 1, 0, 1],
  -(eps^3*seg*j[fam21, -1, 1, 1, 0, 1, 1, 1, 0, 1]) - 
     b0*eps^3*seg*j[fam21, 0, 1, 1, 0, 1, 1, 1, 0, 1],
  eps^3*m2*seg*j[fam21, 0, 1, 1, 0, 1, 1, 1, 0, 1],
  eps^3*m2*seg*j[fam21, 1, 0, 1, 1, 0, 1, 1, 0, 1] - 
     eps^3*q2*seg*j[fam21, 1, 0, 1, 1, 0, 1, 1, 0, 1] - 
     eps^3*seg^2*j[fam21, 1, 0, 1, 1, 0, 1, 1, 0, 1],
  eps^3*m2*seg*j[fam21, 0, 1, 1, 1, 1, 1, 0, 0, 1] - 
     eps^3*q2*seg*j[fam21, 0, 1, 1, 1, 1, 1, 0, 0, 1] - 
     eps^3*seg^2*j[fam21, 0, 1, 1, 1, 1, 1, 0, 0, 1],
  2*eps^3*r1*j[fam21, 1, 0, 1, 1, 0, 1, 1, 1, 0],
  -(eps^3*m2*j[fam21, 1, 0, 1, 1, -1, 1, 1, 1, 0]) + 
     eps^3*q2*j[fam21, 1, 0, 1, 1, -1, 1, 1, 1, 0] + 
     eps^3*seg*j[fam21, 1, 0, 1, 1, -1, 1, 1, 1, 0],
  eps^2*j[fam21, 0, 2, 1, 1, 2, 0, 1, 1, 0],
  eps^2*j[fam21, 0, 2, 1, 1, 1, 0, 1, 1, 0],
  eps^2*j[fam21, 0, 2, 1, 1, 1, 0, 2, 1, 0],
  eps^2*j[fam21, 0, 2, 1, 1, 1, 0, 1, 2, 0],
  eps^2*j[fam21, 0, 1, 1, 1, 2, 0, 1, 1, 0],
  eps^2*j[fam21, 0, 1, 1, 1, 1, 0, 2, 1, 0],
  eps^2*j[fam21, 0, 1, 1, 1, 1, 0, 1, 2, 0],
  eps^3*r1*j[fam21, 1, 0, 1, 1, 1, 0, 1, 1, 0],
  -(eps^3*m2*j[fam21, 1, 0, 1, 1, 1, -1, 1, 1, 0]),
  -2*b0*eps^3*m2*j[fam21, 1, 1, 0, 1, 1, 0, 1, 1, 0] + 
     eps^3*m2^2*j[fam21, 1, 1, 0, 1, 1, 0, 1, 1, 0] - 
     2*b0*eps^3*q2*j[fam21, 1, 1, 0, 1, 1, 0, 1, 1, 0] + 
     eps^3*m2*q2*j[fam21, 1, 1, 0, 1, 1, 0, 1, 1, 0] - 
     2*b0*eps^3*seg*j[fam21, 1, 1, 0, 1, 1, 0, 1, 1, 0] + 
     eps^3*m2*seg*j[fam21, 1, 1, 0, 1, 1, 0, 1, 1, 0],
  eps^3*m2^2*j[fam21, 1, 1, 1, 0, 1, 0, 1, 1, 0] + 
     eps^3*m2*q2*j[fam21, 1, 1, 1, 0, 1, 0, 1, 1, 0] + 
     eps^3*m2*seg*j[fam21, 1, 1, 1, 0, 1, 0, 1, 1, 0],
  b0*eps^3*r3*j[fam21, 1, 1, 1, 2, 0, 0, 1, 1, 0],
  b0*eps^4*(m2 + q2 + seg)*j[fam21, 1, 1, 1, 1, 0, 0, 1, 1, 0],
  b0*eps^3*m2*j[fam21, 1, 1, 1, 1, 1, 0, 0, 1, 0] - 
     eps^3*m2^2*j[fam21, 1, 1, 1, 1, 1, 0, 0, 1, 0],
  eps^3*r4*j[fam21, 0, 1, 1, 1, 1, 1, 1, 0, 0],
  -2*b0*eps^2*m2*seg*j[fam21, 0, 1, 1, 1, 1, 1, 2, 0, 0],
  2*b0*eps^3*m2*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 
     eps^3*m2^2*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     2*b0*eps^3*q2*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     eps^3*q2^2*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     2*b0*eps^3*seg*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     2*eps^3*q2*seg*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     eps^3*seg^2*j[fam21, 1, 1, 0, 1, 1, 1, 1, 0, 0],
  -2*b0*eps^3*m2*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
     eps^3*m2^2*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
     2*b0*eps^3*q2*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
     2*eps^3*m2*q2*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
     eps^3*q2^2*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
     2*b0*eps^3*seg*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
     2*eps^3*m2*seg*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
     2*eps^3*q2*seg*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
     eps^3*seg^2*j[fam21, 1, 1, 1, 1, 0, 1, 1, 0, 0],
  -(eps^2*r5*j[fam21, 1, 1, 1, 1, 1, 0, 2, 0, 0]),
  -2*b0*eps^3*m2*j[fam21, 1, 1, 1, 1, 1, 0, 1, 0, 0] + 
     eps^3*m2^2*j[fam21, 1, 1, 1, 1, 1, 0, 1, 0, 0] - 
     eps^3*m2*q2*j[fam21, 1, 1, 1, 1, 1, 0, 1, 0, 0] - 
     eps^3*m2*seg*j[fam21, 1, 1, 1, 1, 1, 0, 1, 0, 0],
  2*eps^3*m2*seg*j[fam21, 0, 0, 1, 1, 1, 0, 0, 1, 2] + 
     eps^2*m2*seg*j[fam21, 0, 0, 1, 1, 1, 0, 0, 2, 1],
  eps^3*seg^2*j[fam21, 0, 0, 1, 1, 1, 0, 0, 1, 2],
  -(eps^3*seg*j[fam21, 0, 0, 0, 1, 1, 1, 1, 0, 1]),
  eps^3*j[fam21, 0, 1, 0, 0, 1, 1, 1, 0, 2],
  eps^3*j[fam21, 0, 1, 0, 0, 1, 1, 2, 0, 1],
  eps^3*j[fam21, 0, 1, 0, 0, 1, 2, 1, 0, 1],
  eps^3*j[fam21, 0, 1, 0, 0, 2, 1, 1, 0, 1],
  -(eps^3*j[fam21, 0, 0, 1, 0, 0, 1, 1, 0, 1]) - 
     7*eps^3*m2*j[fam21, 0, 0, 1, 0, 0, 1, 2, 0, 1] - 
     eps^3*seg*j[fam21, 0, 0, 1, 0, 0, 1, 2, 0, 1] + 
     eps^3*m2*j[fam21, 0, 0, 1, 0, 0, 2, 1, 0, 1] - 
     2*eps^3*seg*j[fam21, 0, 0, 1, 0, 0, 2, 1, 0, 1] + 
     eps^3*m2*j[fam21, 0, 0, 1, 1, 0, 1, 1, 0, 1] - 
     eps^3*seg*j[fam21, 0, 0, 1, 1, 0, 1, 1, 0, 1] - 
     3*eps^3*m2*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 1] + 
     2*eps^3*seg*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 1] + 
     eps^3*m2*seg*j[fam21, 0, 0, 1, 1, 0, 2, 1, 0, 1] - 
     eps^3*seg^2*j[fam21, 0, 0, 1, 1, 0, 2, 1, 0, 1] + 
     eps^3*m2*j[fam21, 0, 0, 2, 1, 0, 0, 1, 0, 1] - 
     eps^3*seg*j[fam21, 0, 0, 2, 1, 0, 0, 1, 0, 1] - 
     eps^3*m2*j[fam21, 0, 0, 2, 1, 0, 1, 0, 0, 1] + 
     eps^3*m2*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 0] - 
     eps^3*seg*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 0] + 
     eps^3*m2*seg*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 1] - 
     eps^3*seg^2*j[fam21, 0, 0, 2, 1, 0, 1, 1, 0, 1],
  -(eps^2*m2^2*j[fam21, 0, 1, 1, 0, 0, 1, 1, 0, 2]) + 
     eps^2*m2*q2*j[fam21, 0, 1, 1, 0, 0, 1, 1, 0, 2] + 
     eps^2*m2*seg*j[fam21, 0, 1, 1, 0, 0, 1, 1, 0, 2] - 
     eps^2*m2^2*j[fam21, 0, 1, 1, 0, 0, 1, 2, 0, 1] + 
     eps^2*m2*q2*j[fam21, 0, 1, 1, 0, 0, 1, 2, 0, 1] + 
     eps^2*m2*seg*j[fam21, 0, 1, 1, 0, 0, 1, 2, 0, 1],
  eps^3*m2*j[fam21, 0, 1, 1, 0, 0, 1, 1, 0, 1] - 
     eps^3*q2*j[fam21, 0, 1, 1, 0, 0, 1, 1, 0, 1] - 
     eps^3*seg*j[fam21, 0, 1, 1, 0, 0, 1, 1, 0, 1],
  eps^2*j[fam21, 0, 2, 0, 1, 1, 0, 2, 0, 1],
  eps^2*j[fam21, 0, 1, 0, 1, 1, 0, 2, 0, 1],
  eps^2*j[fam21, 0, 1, 0, 1, 2, 0, 1, 0, 2],
  -(eps^3*m2*seg*j[fam21, 0, 0, 1, 1, 1, 1, 0, 0, 2]) + 
     eps^3*seg^2*j[fam21, 0, 0, 1, 1, 1, 1, 0, 0, 2],
  -(eps^3*m2^2*j[fam21, 1, 0, 1, 1, 0, 1, 0, 0, 2]) + 
     eps^3*m2*q2*j[fam21, 1, 0, 1, 1, 0, 1, 0, 0, 2] + 
     2*eps^3*m2*seg*j[fam21, 1, 0, 1, 1, 0, 1, 0, 0, 2] - 
     eps^3*q2*seg*j[fam21, 1, 0, 1, 1, 0, 1, 0, 0, 2] - 
     eps^3*seg^2*j[fam21, 1, 0, 1, 1, 0, 1, 0, 0, 2],
  eps^2*seg^2*j[fam21, 0, 0, 2, 1, 0, 1, 1, 1, 0],
  eps^3*seg*j[fam21, 0, 0, 1, 1, 0, 1, 1, 1, 0],
  eps^3*m2*j[fam21, 1, 0, 0, 1, 0, 1, 1, 1, 0] + 
     eps^3*q2*j[fam21, 1, 0, 0, 1, 0, 1, 1, 1, 0] + 
     eps^3*seg*j[fam21, 1, 0, 0, 1, 0, 1, 1, 1, 0],
  eps^3*seg*j[fam21, 0, 0, 1, 1, 1, 0, 1, 1, 0],
  eps^3*m2*j[fam21, 1, 0, 0, 1, 1, 0, 1, 1, 0] + 
     eps^3*q2*j[fam21, 1, 0, 0, 1, 1, 0, 1, 1, 0] + 
     eps^3*seg*j[fam21, 1, 0, 0, 1, 1, 0, 1, 1, 0],
  eps^2*r1*j[fam21, 1, 0, 1, 2, 0, 0, 1, 1, 0],
  2*eps^2*m2*j[fam21, 1, 0, 1, 1, 0, 0, 2, 0, 0] + 
     eps^2*(m2 + q2 + seg)*(-j[fam21, 1, 0, 1, 1, 0, 0, 1, 1, 0] + 
       j[fam21, 1, 0, 2, 1, -1, 0, 1, 1, 0] - m2*j[fam21, 2, 0, 1, 1, 0, 0, 1, 1, 0]),
  b0*eps^2*(m2 + q2 + seg)*j[fam21, 2, 0, 1, 1, 0, 0, 1, 1, 0],
  -(eps^3*m2*j[fam21, 1, 0, 1, 1, 0, 0, 1, 1, 0]) - 
     eps^3*q2*j[fam21, 1, 0, 1, 1, 0, 0, 1, 1, 0] - 
     eps^3*seg*j[fam21, 1, 0, 1, 1, 0, 0, 1, 1, 0],
  -(eps^3*r1*j[fam21, 1, 0, 1, 1, 0, 1, 0, 2, 0]) - 
     eps^3*r1*j[fam21, 1, 0, 1, 2, 0, 1, 0, 1, 0],
  -(eps^3*r6*j[fam21, 1, 0, 1, 1, 0, 1, 0, 2, 0]),
  eps^3*m2*j[fam21, 1, 0, 1, 1, -1, 1, 0, 2, 0] - 
     eps^3*q2*j[fam21, 1, 0, 1, 1, -1, 1, 0, 2, 0] - 
     eps^3*seg*j[fam21, 1, 0, 1, 1, -1, 1, 0, 2, 0] + 
     eps^3*m2^2*j[fam21, 1, 0, 1, 1, 0, 1, 0, 2, 0] - 
     eps^3*m2*q2*j[fam21, 1, 0, 1, 1, 0, 1, 0, 2, 0] - 
     eps^3*m2*seg*j[fam21, 1, 0, 1, 1, 0, 1, 0, 2, 0],
  eps^3*m2*j[fam21, 0, 1, 1, 1, 1, 0, 0, 1, 0],
  2*b0*eps^3*m2*j[fam21, 1, 1, 1, 1, 0, 0, 0, 2, 0] - 
     eps^3*m2^2*j[fam21, 1, 1, 1, 1, 0, 0, 0, 2, 0],
  (eps^3*r7*j[fam21, -1, 1, 1, 0, 1, 1, 2, 0, 0])/b0 + 
     eps^3*r7*j[fam21, 0, 1, 1, 0, 1, 1, 2, 0, 0] - 
     (eps^3*m2*r7*j[fam21, 0, 1, 1, 0, 1, 1, 2, 0, 0])/(2*b0) + 
     (eps^3*q2*r7*j[fam21, 0, 1, 1, 0, 1, 1, 2, 0, 0])/(2*b0) + 
     (eps^3*r7*seg*j[fam21, 0, 1, 1, 0, 1, 1, 2, 0, 0])/(2*b0),
  -(eps^3*r1*j[fam21, 1, 0, 1, 0, 1, 1, 2, 0, 0]),
  -2*eps^2*m2*seg*j[fam21, 0, 1, 2, 1, 0, 1, 1, 0, 0] + 
     2*eps^2*q2*seg*j[fam21, 0, 1, 2, 1, 0, 1, 1, 0, 0] + 
     2*eps^2*seg^2*j[fam21, 0, 1, 2, 1, 0, 1, 1, 0, 0],
  2*eps^3*m2*j[fam21, 0, 1, 1, 1, 0, 1, 1, 0, 0] - 
     2*eps^3*q2*j[fam21, 0, 1, 1, 1, 0, 1, 1, 0, 0] - 
     2*eps^3*seg*j[fam21, 0, 1, 1, 1, 0, 1, 1, 0, 0],
  eps^2*j[fam21, 0, 1, 1, 1, 1, 0, 3, 0, 0],
  eps^3*j[fam21, 0, 2, 1, 1, 1, 0, 1, 0, 0],
  eps^3*j[fam21, 0, 1, 1, 2, 1, 0, 1, 0, 0],
  eps^3*j[fam21, 0, 1, 1, 1, 1, 0, 2, -1, 0],
  eps^2*j[fam21, 0, 1, 1, 1, 1, 0, 2, 0, 0],
  -2*eps^3*m2*j[fam21, 0, 1, 1, 1, 1, 0, 1, 0, 0],
  -1/2*(eps^3*r1*j[fam21, 1, 0, 1, 1, 1, 0, 2, 0, 0]) - 
     (eps^3*r1*j[fam21, 1, 0, 1, 2, 1, 0, 1, 0, 0])/2,
  -(eps^3*r8*j[fam21, 1, 0, 1, 1, 1, 0, 2, 0, 0]),
  eps^3*m2*j[fam21, 1, 0, 1, 1, 1, -1, 2, 0, 0] + 
     eps^3*m2^2*j[fam21, 1, 0, 1, 1, 1, 0, 2, 0, 0],
  -(eps^3*(b0 - m2)*(m2 + q2 + seg)*j[fam21, 1, 1, 0, 1, 2, 0, 1, 0, 0]),
  2*b0*eps^3*(m2 - q2 - seg)*j[fam21, 1, 1, 2, 1, 0, 0, 1, 0, 0],
  -(eps^2*seg*j[fam21, 0, 0, 1, 0, 1, 0, 0, 1, 2]),
  (eps*seg^2*j[fam21, 0, 0, 0, 0, 1, 2, 1, 0, 2])/2,
  (eps^2*r9*j[fam21, 1, 0, 0, 0, 0, 2, 1, 0, 2])/b0,
  -(eps^3*m2*j[fam21, 1, 0, 0, 0, 0, 1, 1, 0, 2]) + 
     eps^3*q2*j[fam21, 1, 0, 0, 0, 0, 1, 1, 0, 2] + 
     eps^3*seg*j[fam21, 1, 0, 0, 0, 0, 1, 1, 0, 2],
  -(eps^3*seg*j[fam21, 0, 0, 0, 1, 1, 0, 2, 0, 1]),
  2*eps^2*m2*j[fam21, 0, 0, 0, 0, 1, 0, 2, 0, 2] - 
     eps^2*seg*j[fam21, 0, 0, 0, 0, 1, 0, 2, 0, 2] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 0, 2, 0, 1, 0, 2] - 
     eps^2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 1, 0, 2] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 0, 2, 0, 2, 0, 1] - 
     eps^2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 2, 0, 1] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 0, 0, 2, 0, 2] - 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 0, 0, 2, 0, 2] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 1, -1, 2, 0, 2] + 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 1, -1, 2, 0, 2] + 
     4*eps^2*m2*j[fam21, 0, 0, 0, 1, 1, 0, 1, 0, 2] - 
     2*eps^2*seg*j[fam21, 0, 0, 0, 1, 1, 0, 1, 0, 2] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 1, 0, 2, -1, 2] + 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 1, 0, 2, -1, 2] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 1, 0, 2, 0, 1] - 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 1, 0, 2, 0, 1] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 2, -1, 1, 0, 2] + 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, -1, 1, 0, 2] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 2, -1, 2, 0, 1] + 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, -1, 2, 0, 1] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 2, 0, 0, 0, 2] - 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, 0, 0, 0, 2] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 2, 0, 1, -1, 2] + 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, 0, 1, -1, 2] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 2, 0, 1, 0, 1] - 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, 0, 1, 0, 1] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 1, 2, 0, 2, -1, 1] + 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, 0, 2, -1, 1] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 2, 0, 0, 2, 0, 1] - 
     eps^2*seg*j[fam21, 0, 0, 0, 2, 0, 0, 2, 0, 1] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 2, 1, -1, 2, 0, 1] + 
     eps^2*seg*j[fam21, 0, 0, 0, 2, 1, -1, 2, 0, 1] + 
     4*eps^2*m2*j[fam21, 0, 0, 0, 2, 1, 0, 1, 0, 1] - 
     2*eps^2*seg*j[fam21, 0, 0, 0, 2, 1, 0, 1, 0, 1] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 2, 1, 0, 2, -1, 1] + 
     eps^2*seg*j[fam21, 0, 0, 0, 2, 1, 0, 2, -1, 1] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 2, 2, -1, 1, 0, 1] + 
     eps^2*seg*j[fam21, 0, 0, 0, 2, 2, -1, 1, 0, 1] + 
     2*eps^2*m2*j[fam21, 0, 0, 0, 2, 2, 0, 0, 0, 1] - 
     eps^2*seg*j[fam21, 0, 0, 0, 2, 2, 0, 0, 0, 1] - 
     2*eps^2*m2*j[fam21, 0, 0, 0, 2, 2, 0, 1, -1, 1] + 
     eps^2*seg*j[fam21, 0, 0, 0, 2, 2, 0, 1, -1, 1],
  (2*b0^2*eps^2*m2*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) - 
     (2*b0*eps^2*m2^2*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) - 
     (3*eps^2*m2^3*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(2*(-2*b0 + m2 - q2 - seg)) + 
     (2*b0*eps^2*m2*q2*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) - 
     (eps^2*m2^2*q2*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) + 
     (eps^2*m2*q2^2*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(2*(-2*b0 + m2 - q2 - seg)) + 
     (2*b0*eps^2*m2*seg*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) - 
     (eps^2*m2^2*seg*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) + 
     (eps^2*m2*q2*seg*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(-2*b0 + m2 - q2 - seg) + 
     (eps^2*m2*seg^2*j[fam21, 0, 1, 0, 0, 2, 0, 2, 0, 1])/(2*(-2*b0 + m2 - q2 - seg)),
  eps^3*m2*j[fam21, 0, 1, 0, 0, 1, 0, 2, 0, 1],
  -(eps^3*seg*j[fam21, 0, 0, 1, 0, 1, 1, 0, 0, 2]),
  eps^3*m2^2*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 2] - 
     2*eps^3*m2*seg*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 2] + 
     eps^3*seg^2*j[fam21, 0, 0, 1, 1, 0, 2, 0, 0, 2],
  (eps^2*m2*seg*j[fam21, 0, 0, 1, 1, 0, 2, 0, 2, 0])/2 - 
     (eps^2*m2*seg*j[fam21, 0, 0, 2, 1, 0, 1, 0, 2, 0])/2,
  eps^3*seg*j[fam21, 0, 0, 1, 2, 0, 1, 0, 1, 0],
  -(eps^3*seg*j[fam21, 0, 0, 1, 1, 0, 1, 0, 2, 0]),
  eps^3*m2*j[fam21, 1, 0, 0, 2, 0, 1, 0, 1, 0] + 
     eps^3*q2*j[fam21, 1, 0, 0, 2, 0, 1, 0, 1, 0] + 
     eps^3*seg*j[fam21, 1, 0, 0, 2, 0, 1, 0, 1, 0],
  -(eps^3*m2*j[fam21, 1, 0, 0, 1, 0, 1, 0, 2, 0]) - 
     eps^3*q2*j[fam21, 1, 0, 0, 1, 0, 1, 0, 2, 0] - 
     eps^3*seg*j[fam21, 1, 0, 0, 1, 0, 1, 0, 2, 0],
  -(eps^3*m2*j[fam21, 1, 0, 1, 0, 0, 1, 0, 2, 0]) + 
     eps^3*q2*j[fam21, 1, 0, 1, 0, 0, 1, 0, 2, 0] + 
     eps^3*seg*j[fam21, 1, 0, 1, 0, 0, 1, 0, 2, 0],
  -(eps^2*m2*j[fam21, 0, 1, 1, 0, 1, 0, 0, 2, 0]),
  -(eps^3*m2*j[fam21, 1, 0, 1, 0, 1, 0, 0, 2, 0]),
  eps^3*m2*j[fam21, 1, 0, 1, 2, 0, 0, 0, 1, 0],
  -(eps^3*m2*j[fam21, 1, 0, 1, 1, 0, 0, 0, 2, 0]),
  -2*eps^2*m2*j[fam21, 0, 1, 0, 0, 1, 1, 2, 0, 0] - 
     2*eps^2*q2*j[fam21, 0, 1, 0, 0, 1, 1, 2, 0, 0] - 
     2*eps^2*seg*j[fam21, 0, 1, 0, 0, 1, 1, 2, 0, 0],
  -(eps^3*m2*j[fam21, 1, 0, 0, 0, 1, 1, 2, 0, 0]) - 
     eps^3*q2*j[fam21, 1, 0, 0, 0, 1, 1, 2, 0, 0] - 
     eps^3*seg*j[fam21, 1, 0, 0, 0, 1, 1, 2, 0, 0],
  -2*eps^2*m2*j[fam21, 0, 1, 1, 0, 0, 1, 2, 0, 0] + 
     2*eps^2*q2*j[fam21, 0, 1, 1, 0, 0, 1, 2, 0, 0] + 
     2*eps^2*seg*j[fam21, 0, 1, 1, 0, 0, 1, 2, 0, 0],
  eps^2*seg*j[fam21, 0, 0, 1, 2, 1, 0, 1, 0, 0],
  -(eps^2*seg*j[fam21, 0, 0, 1, 1, 1, 0, 2, 0, 0]),
  2*eps^3*(m2 + q2 + seg)*j[fam21, 0, 1, 0, 1, 1, 0, 2, 0, 0],
  eps^3*m2*j[fam21, 1, 0, 0, 2, 1, 0, 1, 0, 0] + 
     eps^3*q2*j[fam21, 1, 0, 0, 2, 1, 0, 1, 0, 0] + 
     eps^3*seg*j[fam21, 1, 0, 0, 2, 1, 0, 1, 0, 0],
  -(eps^3*m2*j[fam21, 1, 0, 0, 1, 1, 0, 2, 0, 0]) - 
     eps^3*q2*j[fam21, 1, 0, 0, 1, 1, 0, 2, 0, 0] - 
     eps^3*seg*j[fam21, 1, 0, 0, 1, 1, 0, 2, 0, 0],
  2*eps^3*j[fam21, 0, 1, 1, 0, 1, 0, 1, 0, 0] - 
     2*eps^2*j[fam21, 0, 1, 1, 0, 1, 0, 2, -1, 0] + 
     eps^2*m2*j[fam21, 0, 2, 1, 0, 1, 0, 1, 0, 0] + 
     eps^2*q2*j[fam21, 0, 2, 1, 0, 1, 0, 1, 0, 0] + 
     eps^2*seg*j[fam21, 0, 2, 1, 0, 1, 0, 1, 0, 0],
  eps^3*m2*j[fam21, 1, 0, 1, 2, 0, 0, 1, 0, 0] - 
     eps^3*q2*j[fam21, 1, 0, 1, 2, 0, 0, 1, 0, 0] - 
     eps^3*seg*j[fam21, 1, 0, 1, 2, 0, 0, 1, 0, 0],
  -(eps^3*m2*j[fam21, 1, 0, 1, 1, 0, 0, 2, 0, 0]) + 
     eps^3*q2*j[fam21, 1, 0, 1, 1, 0, 0, 2, 0, 0] + 
     eps^3*seg*j[fam21, 1, 0, 1, 1, 0, 0, 2, 0, 0],
  2*eps*m2*seg*j[fam21, 0, 0, 0, 0, 1, 0, 0, 1, 3] + 
     eps^2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 1],
  eps*m2*seg*j[fam21, 0, 0, 0, 0, 1, 0, 0, 2, 2] + 
     eps*m2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 0, 1, 2] + 
     eps*m2*seg*j[fam21, 0, 0, 0, 0, 2, 0, 0, 2, 1],
  2*eps^2*m2*j[fam21, 0, 0, 0, 0, 1, 0, 1, 0, 3] - 
     eps^2*m2*j[fam21, 0, 0, 0, 0, 2, 0, 2, 0, 1],
  eps^2*m2*j[fam21, 0, 0, 0, 1, 2, 0, 0, 0, 2] - 
     eps^2*seg*j[fam21, 0, 0, 0, 1, 2, 0, 0, 0, 2],
  eps^2*m2*j[fam21, 0, 0, 2, 1, 0, 0, 0, 2, 0],
  2*eps^2*m2*j[fam21, 0, 0, 2, 1, 0, 0, 2, 0, 0] + 
     eps^2*seg*j[fam21, 0, 0, 2, 2, 0, 0, 1, 0, 0],
  -(eps^2*m2*j[fam21, 0, 0, 2, 1, 0, 0, 2, 0, 0]) + 
     eps^2*seg*j[fam21, 0, 0, 2, 1, 0, 0, 2, 0, 0],
  eps^2*j[fam21, 0, 0, 0, 0, 2, 0, 0, 0, 2]}|>

